Quadrupolar bremsstrahlung waveform at the third-and-a-half post-Newtonian accuracy

We study the quadrupolar part of the gravitational waveform $h_{ij}$ (encoded in the helicity-($-2)$ radiative quadrupole moment $U_2 = \frac{1}{2!} \bar m^{i} \bar m^{j } U_{i j} \in\frac{R}{4G} \bar m^{i} \bar m^{j } h_{i j}\equiv W $) emitted during the scattering of two masses. Working within the Multipolar Post-Minkowskian (MPM) formalism, we compute the time-domain value of $U_2$ at the third-and-a-half post-Newtonian (3.5PN) accuracy by using the 3.5PN radiation-reacted quasi-Keplerian representation of the hyperbolic motion. We then explicitly evaluate the {\it frequency-domain} value of $U_2$ up to the 2-loop level, i.e. $ O(G^4)$ contributions to $h_{ij}(\omega, \theta,\phi)$, corresponding to $O(G^3)$ contributions to $\hat U_2(\omega, \theta,\phi)$. The nonlinear memory contribution to the waveform in the center-of-mass frame is computed too, and checked against the soft-limit of the waveform. The 1-loop truncation of our 3.5PN frequency-domain MPM waveform is found to agree with corresponding existing Effective Field Theory (EFT) results when subtracting the dipolar part of the Veneziano-Vilkovisky supertranslation connecting the MPM and EFT Bondi-Metzner-Sachs (BMS) frames.

==> anc/ancillary.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    254347,       6343]
NotebookOptionsPosition[    249603,       6261]
NotebookOutlinePosition[    250007,       6277]
CellTagsIndexPosition[    249964,       6274]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   StyleBox[
    RowBox[{"Ancillary", " ", "file", 
     StyleBox[
      StyleBox[" ", "Text",
       FontSize->24,
       FontColor->RGBColor[0, 0, 1]], "Text",
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      RowBox[{
       StyleBox["t", "Text",
        FontSize->24,
        FontColor->RGBColor[0, 0, 1]], 
       StyleBox[
        StyleBox["o", "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]], "Text",
        FontSize->24,
        FontColor->RGBColor[0, 0, 1]]}]], " ", "the", " ", 
     RowBox[{
     "paper", ":", " ", 
      "\"\<Quadrupolar bremsstrahlung waveform \
at\!\(\*StyleBox[StyleBox[StyleBox[StyleBox[\" \", \
\"Text\",FontSize->24,FontColor->GrayLevel[0]], \
\"Text\",FontSize->24,FontColor->GrayLevel[0]], \
\"Text\",FontSize->24,FontColor->GrayLevel[0]], \
\"Text\",FontSize->24,FontColor->GrayLevel[0]]\)the third-and-a-half \
post-Newtonian accuracy\>\""}]}], "Text",
    FontSize->24,
    FontColor->RGBColor[0, 0, 1]], 
   StyleBox[" ", "Text",
    FontSize->24,
    FontColor->RGBColor[0, 0, 1]], 
   StyleBox[
    StyleBox["\[IndentingNewLine]", "Text",
     FontSize->24,
     FontColor->GrayLevel[0]], "Text",
    FontSize->24,
    FontColor->RGBColor[0, 0, 1]], 
   RowBox[{
    StyleBox[
     RowBox[{"by", " ", 
      RowBox[{"D", ".", " ", "Bini"}]}], "Text",
     FontSize->24,
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[",", "Text",
     FontSize->24,
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[" ", "Text",
     FontSize->24,
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[
     RowBox[{"T", ".", " ", "Damour"}], "Text",
     FontSize->24,
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[" ", "Text",
     FontSize->24,
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[",", "Text",
     FontSize->24,
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[" ", "Text",
     FontSize->24,
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[
     RowBox[{"A", ".", " ", "Geralico"}], "Text",
     FontSize->24,
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[",", "Text",
     FontSize->24,
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[" ", "Text",
     FontSize->24,
     FontColor->RGBColor[0, 0, 1]], 
    RowBox[{
     StyleBox["following", "Text",
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[" ", "Text",
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["the", "Text",
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[" ", "Text",
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["notation", "Text",
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[" ", "Text",
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["used", "Text",
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[" ", "Text",
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["in", "Text",
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[" ", "Text",
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["the", "Text",
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[" ", "Text",
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      RowBox[{"paper", ".", "\[IndentingNewLine]", "The"}], "Text",
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[" ", "Text",
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["file", "Text",
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[" ", "Text",
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["contains", "Text",
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[" ", "Text",
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["our", "Text",
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[" ", "Text",
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["3.5", "Text",
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["PN", "Text",
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[" ", "Text",
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["result", "Text",
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[" ", "Text",
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["for", "Text",
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      StyleBox[
       StyleBox[" ", "Text",
        FontSize->24,
        FontColor->RGBColor[0, 0, 1]], "Text",
       FontSize->24,
       FontColor->RGBColor[0, 0, 1]], "Text",
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      StyleBox[
       RowBox[{
        StyleBox[
         StyleBox["t", "Text",
          FontSize->24,
          FontColor->RGBColor[0, 0, 1]], "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]], "he"}]], "Text",
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      StyleBox[" ", "Text",
       FontSize->24,
       FontColor->RGBColor[0, 0, 1]], "Text",
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      StyleBox[
       RowBox[{
        StyleBox[
         StyleBox[
          StyleBox["f", "Text",
           FontSize->24,
           FontColor->RGBColor[0, 0, 1]], "Text",
          FontSize->24,
          FontColor->RGBColor[0, 0, 1]], "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]], "re", 
        StyleBox["q", "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]], "ue", 
        StyleBox["n", "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]], "cy"}]], "Text",
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      StyleBox[
       StyleBox[" ", "Text",
        FontSize->24,
        FontColor->RGBColor[0, 0, 1]], "Text",
       FontSize->24,
       FontColor->RGBColor[0, 0, 1]], "Text",
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      RowBox[{
       StyleBox[
        StyleBox[
         StyleBox["d", "Text",
          FontSize->24,
          FontColor->RGBColor[0, 0, 1]], "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]], "Text",
        FontSize->24,
        FontColor->RGBColor[0, 0, 1]], 
       StyleBox["om", "Text",
        FontSize->24,
        FontColor->RGBColor[0, 0, 1]], 
       StyleBox[
        StyleBox[
         StyleBox["a", "Text",
          FontSize->24,
          FontColor->RGBColor[0, 0, 1]], "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]], "Text",
        FontSize->24,
        FontColor->RGBColor[0, 0, 1]], 
       StyleBox["in", "Text",
        FontSize->24,
        FontColor->RGBColor[0, 0, 1]]}]], 
     StyleBox[
      StyleBox[
       StyleBox[" ", "Text",
        FontSize->24,
        FontColor->RGBColor[0, 0, 1]], "Text",
       FontSize->24,
       FontColor->RGBColor[0, 0, 1]], "Text",
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      RowBox[{
       StyleBox[
        StyleBox[
         StyleBox[
          StyleBox[
           StyleBox["r", "Text",
            FontSize->24,
            FontColor->RGBColor[0, 0, 1]], "Text",
           FontSize->24,
           FontColor->RGBColor[0, 0, 1]], "Text",
          FontSize->24,
          FontColor->RGBColor[0, 0, 1]], "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]], "Text",
        FontSize->24,
        FontColor->RGBColor[0, 0, 1]], 
       StyleBox["ad", "Text",
        FontSize->24,
        FontColor->RGBColor[0, 0, 1]], 
       StyleBox[
        StyleBox[
         StyleBox["i", "Text",
          FontSize->24,
          FontColor->RGBColor[0, 0, 1]], "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]], "Text",
        FontSize->24,
        FontColor->RGBColor[0, 0, 1]], 
       StyleBox["at", "Text",
        FontSize->24,
        FontColor->RGBColor[0, 0, 1]], 
       StyleBox[
        StyleBox[
         StyleBox["i", "Text",
          FontSize->24,
          FontColor->RGBColor[0, 0, 1]], "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]], "Text",
        FontSize->24,
        FontColor->RGBColor[0, 0, 1]], 
       StyleBox["ve", "Text",
        FontSize->24,
        FontColor->RGBColor[0, 0, 1]]}]], 
     StyleBox[
      StyleBox[
       RowBox[{
        StyleBox[
         StyleBox[" ", "Text",
          FontSize->24,
          FontColor->RGBColor[0, 0, 1]], "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]], 
        StyleBox[
         StyleBox[
          StyleBox[" ", "Text",
           FontSize->24,
           FontColor->RGBColor[0, 0, 1]], "Text",
          FontSize->24,
          FontColor->RGBColor[0, 0, 1]], "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]]}]], "Text",
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["quadrupole", "Text",
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[" ", "Text",
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["U2", "Text",
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      RowBox[{"(", "u", 
       StyleBox[")", "Text",
        FontSize->24,
        FontColor->RGBColor[0, 0, 1]]}], "Text",
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]]}], 
    StyleBox[",", "Text",
     FontSize->24,
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[" ", "Text",
     FontSize->24,
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[
     RowBox[{"Eq", ".", 
      StyleBox[" ", "Text",
       FontSize->24,
       FontColor->RGBColor[0, 0, 1]], 
      StyleBox[
       RowBox[{
        StyleBox[
         StyleBox["2", "Text",
          FontSize->24,
          FontColor->RGBColor[0, 0, 1]], "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]], ".11"}]]}], "Text",
     FontSize->24,
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[",", "Text",
     FontSize->24,
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[" ", "Text",
     FontSize->24,
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[
     RowBox[{
      RowBox[{"as", " ", "a", 
       StyleBox[" ", "Text",
        FontSize->24,
        FontColor->RGBColor[0, 0, 1]], "function", " ", "of", " ", "u"}], 
      StyleBox[
       StyleBox["=", "Text",
        FontSize->24,
        FontColor->RGBColor[0, 0, 1]], "Text",
       FontSize->24,
       FontColor->RGBColor[0, 0, 1]], 
      RowBox[{"\[Omega]", 
       StyleBox[
        StyleBox[" ", "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]], "Text",
        FontSize->24,
        FontColor->RGBColor[0, 0, 1]], 
       RowBox[{
        StyleBox[
         StyleBox["b", "Text",
          FontSize->24,
          FontColor->RGBColor[0, 0, 1]], "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]], 
        StyleBox[
         StyleBox["/", "Text",
          FontSize->24,
          FontColor->RGBColor[0, 0, 1]], "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]], 
        StyleBox[
         RowBox[{
          StyleBox[
           StyleBox[
            StyleBox["p", "Text",
             FontSize->24,
             FontColor->RGBColor[0, 0, 1]], "Text",
            FontSize->24,
            FontColor->RGBColor[0, 0, 1]], "Text",
           FontSize->24,
           FontColor->RGBColor[0, 0, 1]], "in", 
          StyleBox["f", "Text",
           FontSize->24,
           FontColor->RGBColor[0, 0, 1]]}]]}]}]}], "Text",
     FontSize->24,
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[
     StyleBox[
      StyleBox[",", "Text",
       FontSize->24,
       FontColor->RGBColor[0, 0, 1]], "Text",
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], "Text",
     FontSize->24,
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[" ", "Text",
     FontSize->24,
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[
     RowBox[{
      RowBox[{"Eq", ".", 
       StyleBox[" ", "Text",
        FontSize->24,
        FontColor->RGBColor[0, 0, 1]], 
       StyleBox[
        RowBox[{
         StyleBox[
          StyleBox["5", "Text",
           FontSize->24,
           FontColor->RGBColor[0, 0, 1]], "Text",
          FontSize->24,
          FontColor->RGBColor[0, 0, 1]], ".2"}]], ".", 
       StyleBox[" ", "Text",
        FontSize->24,
        FontColor->RGBColor[0, 0, 1]], 
       StyleBox[
        StyleBox["\[IndentingNewLine]", "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]], "Text",
        FontSize->24,
        FontColor->RGBColor[0, 0, 1]], 
       StyleBox["U2", "Text",
        FontSize->24,
        FontColor->RGBColor[0, 0, 1]]}], 
      StyleBox[
       StyleBox[
        StyleBox[" ", "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]], "Text",
        FontSize->24,
        FontColor->RGBColor[0, 0, 1]], "Text",
       FontSize->24,
       FontColor->RGBColor[0, 0, 1]], 
      StyleBox[
       RowBox[{
        StyleBox["i", "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]], 
        StyleBox[
         StyleBox["s", "Text",
          FontSize->24,
          FontColor->RGBColor[0, 0, 1]], "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]]}]], 
      StyleBox[
       StyleBox[" ", "Text",
        FontSize->24,
        FontColor->RGBColor[0, 0, 1]], "Text",
       FontSize->24,
       FontColor->RGBColor[0, 0, 1]], "split", " ", "at", " ", 
      StyleBox[
       RowBox[{"o", 
        StyleBox[
         StyleBox["r", "Text",
          FontSize->24,
          FontColor->RGBColor[0, 0, 1]], "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]], "de", 
        StyleBox[
         StyleBox[
          StyleBox["r", "Text",
           FontSize->24,
           FontColor->RGBColor[0, 0, 1]], "Text",
          FontSize->24,
          FontColor->RGBColor[0, 0, 1]], "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]], 
        StyleBox["s", "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]]}]], 
      StyleBox[
       StyleBox[
        StyleBox[" ", "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]], "Text",
        FontSize->24,
        FontColor->RGBColor[0, 0, 1]], "Text",
       FontSize->24,
       FontColor->RGBColor[0, 0, 1]], 
      RowBox[{"G", "^", "1"}], " ", 
      RowBox[{"(", 
       RowBox[{
        StyleBox[
         RowBox[{
          StyleBox["t", "Text",
           FontSize->24,
           FontColor->RGBColor[0, 0, 1]], "re", 
          StyleBox["e", "Text",
           FontSize->24,
           FontColor->RGBColor[0, 0, 1]]}]], 
        StyleBox[
         StyleBox[" ", "Text",
          FontSize->24,
          FontColor->RGBColor[0, 0, 1]], "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]], 
        StyleBox[
         RowBox[{
          StyleBox["le", "Text",
           FontSize->24,
           FontColor->RGBColor[0, 0, 1]], "ve", 
          StyleBox["l", "Text",
           FontSize->24,
           FontColor->RGBColor[0, 0, 1]]}]]}], 
       StyleBox[")", "Text",
        FontSize->24,
        FontColor->RGBColor[0, 0, 1]]}]}], "Text",
     FontSize->24,
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[",", "Text",
     FontSize->24,
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[
     RowBox[{
      RowBox[{"G", "^", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        StyleBox["1", "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]], 
        StyleBox[
         StyleBox[" ", "Text",
          FontSize->24,
          FontColor->RGBColor[0, 0, 1]], "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]], 
        StyleBox[
         RowBox[{
          StyleBox["lo", "Text",
           FontSize->24,
           FontColor->RGBColor[0, 0, 1]], "op"}]], 
        StyleBox[" ", "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]], 
        StyleBox[
         RowBox[{
          StyleBox["le", "Text",
           FontSize->24,
           FontColor->RGBColor[0, 0, 1]], "ve", 
          StyleBox["l", "Text",
           FontSize->24,
           FontColor->RGBColor[0, 0, 1]]}]]}], 
       StyleBox[")", "Text",
        FontSize->24,
        FontColor->RGBColor[0, 0, 1]]}], "and", " ", 
      RowBox[{"G", "^", "3"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         StyleBox["2", "Text",
          FontSize->24,
          FontColor->RGBColor[0, 0, 1]], 
         StyleBox[
          StyleBox[" ", "Text",
           FontSize->24,
           FontColor->RGBColor[0, 0, 1]], "Text",
          FontSize->24,
          FontColor->RGBColor[0, 0, 1]], 
         StyleBox[
          RowBox[{
           StyleBox["lo", "Text",
            FontSize->24,
            FontColor->RGBColor[0, 0, 1]], "op"}]], 
         StyleBox[
          StyleBox[" ", "Text",
           FontSize->24,
           FontColor->RGBColor[0, 0, 1]], "Text",
          FontSize->24,
          FontColor->RGBColor[0, 0, 1]], 
         StyleBox[
          RowBox[{
           StyleBox["le", "Text",
            FontSize->24,
            FontColor->RGBColor[0, 0, 1]], "ve", 
           StyleBox[
            StyleBox["l", "Text",
             FontSize->24,
             FontColor->RGBColor[0, 0, 1]], "Text",
            FontSize->24,
            FontColor->RGBColor[0, 0, 1]]}]]}], 
        StyleBox[")", "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]]}], 
       StyleBox[".", "Text",
        FontSize->24,
        FontColor->RGBColor[0, 0, 1]], 
       StyleBox[" ", "Text",
        FontSize->24,
        FontColor->RGBColor[0, 0, 1]], 
       StyleBox[
        RowBox[{
         StyleBox[
          StyleBox["I", "Text",
           FontSize->24,
           FontColor->RGBColor[0, 0, 1]], "Text",
          FontSize->24,
          FontColor->RGBColor[0, 0, 1]], 
         StyleBox["t", "Text",
          FontSize->24,
          FontColor->RGBColor[0, 0, 1]]}]]}], 
      StyleBox[" ", "Text",
       FontSize->24,
       FontColor->RGBColor[0, 0, 1]], 
      StyleBox[
       RowBox[{
        StyleBox[
         StyleBox["i", "Text",
          FontSize->24,
          FontColor->RGBColor[0, 0, 1]], "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]], 
        StyleBox["s", "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]]}]], 
      StyleBox[" ", "Text",
       FontSize->24,
       FontColor->RGBColor[0, 0, 1]], 
      StyleBox[
       RowBox[{
        StyleBox[
         StyleBox["g", "Text",
          FontSize->24,
          FontColor->RGBColor[0, 0, 1]], "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]], "iven"}]], " ", 
      StyleBox["both", "Text",
       FontSize->24,
       FontColor->RGBColor[0, 0, 1]], 
      StyleBox[" ", "Text",
       FontSize->24,
       FontColor->RGBColor[0, 0, 1]], 
      StyleBox[
       RowBox[{
        StyleBox[
         StyleBox["a", "Text",
          FontSize->24,
          FontColor->RGBColor[0, 0, 1]], "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]], 
        StyleBox["s", "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]]}]], 
      StyleBox[" ", "Text",
       FontSize->24,
       FontColor->RGBColor[0, 0, 1]], 
      StyleBox[
       StyleBox["a", "Text",
        FontSize->24,
        FontColor->RGBColor[0, 0, 1]], "Text",
       FontSize->24,
       FontColor->RGBColor[0, 0, 1]], 
      StyleBox[" ", "Text",
       FontSize->24,
       FontColor->RGBColor[0, 0, 1]], 
      StyleBox[
       RowBox[{
        StyleBox[
         StyleBox["b", "Text",
          FontSize->24,
          FontColor->RGBColor[0, 0, 1]], "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]], "ilinear"}]], " ", 
      StyleBox["form", "Text",
       FontSize->24,
       FontColor->RGBColor[0, 0, 1]], 
      StyleBox[" ", "Text",
       FontSize->24,
       FontColor->RGBColor[0, 0, 1]], 
      StyleBox[
       RowBox[{
        StyleBox[
         StyleBox["i", "Text",
          FontSize->24,
          FontColor->RGBColor[0, 0, 1]], "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]], 
        StyleBox["n", "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]]}]], 
      StyleBox[" ", "Text",
       FontSize->24,
       FontColor->RGBColor[0, 0, 1]], 
      StyleBox[
       RowBox[{
        StyleBox[
         StyleBox["b", "Text",
          FontSize->24,
          FontColor->RGBColor[0, 0, 1]], "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]], "ar"}]], " ", 
      StyleBox["m_", "Text",
       FontSize->24,
       FontColor->RGBColor[0, 0, 1]], 
      StyleBox["1", "Text",
       FontSize->24,
       FontColor->RGBColor[0, 0, 1]], 
      StyleBox[" ", "Text",
       FontSize->24,
       FontColor->RGBColor[0, 0, 1]], 
      StyleBox[
       RowBox[{
        StyleBox[
         StyleBox["a", "Text",
          FontSize->24,
          FontColor->RGBColor[0, 0, 1]], "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]], "nd"}]], " ", 
      StyleBox["bar", "Text",
       FontSize->24,
       FontColor->RGBColor[0, 0, 1]], 
      StyleBox[" ", "Text",
       FontSize->24,
       FontColor->RGBColor[0, 0, 1]], 
      StyleBox[
       RowBox[{
        StyleBox[
         StyleBox["m", "Text",
          FontSize->24,
          FontColor->RGBColor[0, 0, 1]], "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]], 
        StyleBox["_", "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]]}]], 
      StyleBox["2", "Text",
       FontSize->24,
       FontColor->RGBColor[0, 0, 1]]}], "Text",
     FontSize->24,
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[
     StyleBox[",", "Text",
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], "Text",
     FontSize->24,
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[" ", "Text",
     FontSize->24,
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[
     RowBox[{"and", 
      StyleBox[
       RowBox[{
        StyleBox[" ", "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]], " "}]], "projected", 
      StyleBox[
       StyleBox[" ", "Text",
        FontSize->24,
        FontColor->RGBColor[0, 0, 1]], "Text",
       FontSize->24,
       FontColor->RGBColor[0, 0, 1]], 
      StyleBox[
       RowBox[{"i", 
        StyleBox["n", "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]]}]], 
      StyleBox[
       StyleBox[" ", "Text",
        FontSize->24,
        FontColor->RGBColor[0, 0, 1]], "Text",
       FontSize->24,
       FontColor->RGBColor[0, 0, 1]], "spin", " ", "weighted", " ", 
      "spherical", " ", 
      RowBox[{"harmonics", ".", 
       StyleBox[
        RowBox[{" ", 
         StyleBox[" ", "Text",
          FontSize->24,
          FontColor->RGBColor[0, 0, 1]]}]], 
       StyleBox[
        RowBox[{
         StyleBox[
          StyleBox["W", "Text",
           FontSize->24,
           FontColor->RGBColor[0, 0, 1]], "Text",
          FontSize->24,
          FontColor->RGBColor[0, 0, 1]], 
         StyleBox[
          StyleBox[
           StyleBox["e", "Text",
            FontSize->24,
            FontColor->RGBColor[0, 0, 1]], "Text",
           FontSize->24,
           FontColor->RGBColor[0, 0, 1]], "Text",
          FontSize->24,
          FontColor->RGBColor[0, 0, 1]]}]]}], 
      StyleBox[
       StyleBox[
        StyleBox[" ", "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]], "Text",
        FontSize->24,
        FontColor->RGBColor[0, 0, 1]], "Text",
       FontSize->24,
       FontColor->RGBColor[0, 0, 1]], 
      StyleBox[
       RowBox[{
        StyleBox["a", "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]], "ls", 
        StyleBox[
         StyleBox["o", "Text",
          FontSize->24,
          FontColor->RGBColor[0, 0, 1]], "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]]}]], 
      StyleBox[
       StyleBox[" ", "Text",
        FontSize->24,
        FontColor->RGBColor[0, 0, 1]], "Text",
       FontSize->24,
       FontColor->RGBColor[0, 0, 1]], 
      StyleBox[
       RowBox[{
        StyleBox["g", "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]], "iv", 
        StyleBox[
         StyleBox["e", "Text",
          FontSize->24,
          FontColor->RGBColor[0, 0, 1]], "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]]}]], 
      StyleBox[
       RowBox[{
        StyleBox[
         StyleBox[" ", "Text",
          FontSize->24,
          FontColor->RGBColor[0, 0, 1]], "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]], " "}]], "the", " ", "explicit", " ", 
      "evaluation", " ", "of", " ", "all", " ", "the", " ", "special", " ", 
      "functions", " ", "entering", " ", 
      StyleBox[
       RowBox[{
        StyleBox["U", "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]], "2"}]], 
      RowBox[{
       RowBox[{"(", 
        StyleBox["u", "Text",
         FontSize->24,
         FontColor->RGBColor[0, 0, 1]], ")"}], ".", " "}]}], "Text",
     FontSize->24,
     FontColor->RGBColor[0, 0, 1]]}]}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9857564941926537`*^9, 3.985756509710657*^9}, {
  3.9857566231288586`*^9, 3.985756792806668*^9}, {3.985756894737129*^9, 
  3.985756971763687*^9}, {3.985757045254668*^9, 3.9857570704502087`*^9}, {
  3.985778192045576*^9, 3.985778218062374*^9}, {3.985928171651724*^9, 
  3.9859281719836655`*^9}, {3.98592822075618*^9, 3.985928238255663*^9}, {
  3.985928309342943*^9, 3.9859283444371643`*^9}, {3.985928379768215*^9, 
  3.9859286486073093`*^9}, {3.985928855781782*^9, 3.985928887634495*^9}},
 Background->RGBColor[
  1, 0.5, 0],ExpressionUUID->"1bb1ab6d-570e-c946-9260-cfdefca0554a"],

Cell[CellGroupData[{

Cell["\<\
Special functions/Master Integral definitions (including the second \
derivative of BesselK[nu,z] with respect to the order nu at nu=0, expressed \
in MeijerG functions)\
\>", "Section",
 CellChangeTimes->{{3.9694484292958174`*^9, 3.969448435263384*^9}, {
  3.969449740022614*^9, 3.969449745858764*^9}, {3.9859286638887424`*^9, 
  3.9859287558486004`*^9}},ExpressionUUID->"ac7e82f7-e605-fb41-b8ed-\
4771e2a65ced"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Qas1def", "=", 
    RowBox[{
     RowBox[{"Qas", "[", 
      RowBox[{"1", ",", "u"}], "]"}], "->", 
     RowBox[{
      RowBox[{"I", "*", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", "u"}]], " ", 
       RowBox[{
        RowBox[{"Pi", "^", "2"}], "/", "2"}]}], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", "u"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "u"}]], " ", "\[Pi]", " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "u"}]}], "]"}]}], "-", 
          RowBox[{"MeijerG", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               FractionBox["1", "2"], "}"}], ",", 
              RowBox[{"{", "1", "}"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", "}"}]}], "}"}], ",", 
            RowBox[{"2", " ", "u"}]}], "]"}]}], ")"}]}], 
       SqrtBox["\[Pi]"]]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.969448439674217*^9, 3.969448473698768*^9}, {
  3.969448653309826*^9, 3.969448677614212*^9}, {3.9694488417661037`*^9, 
  3.9694488419104443`*^9}, {3.9694493339226723`*^9, 3.969449347124763*^9}, {
  3.969449436826399*^9, 3.969449458428367*^9}, {3.969449510001316*^9, 
  3.9694495145508533`*^9}, {3.969449712890684*^9, 3.969449713523268*^9}, {
  3.9695264438595066`*^9, 3.969526457683384*^9}, {3.977289130781023*^9, 
  3.977289159143072*^9}, {3.977289616841414*^9, 3.977289618351944*^9}, {
  3.977289800441494*^9, 3.977289801333763*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"d9d69ce7-26e3-9f41-812f-af307392b848"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Qat12def", "=", 
   RowBox[{
    RowBox[{"Qat", "[", 
     RowBox[{
      RowBox[{"1", "/", "2"}], ",", "u"}], "]"}], "->", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"BesselI", "[", 
         RowBox[{"0", ",", "u"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"BesselI", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"MeijerG", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "2"], ",", 
              FractionBox["1", "2"], ",", 
              FractionBox["1", "2"]}], "}"}], ",", 
            RowBox[{"{", "0", "}"}]}], "}"}], ",", 
          SuperscriptBox["u", "2"]}], "]"}]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"BesselK", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"MeijerG", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               FractionBox["1", "2"], ",", 
               FractionBox["1", "2"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
           SuperscriptBox["u", "2"]}], "]"}]}], 
        RowBox[{"2", " ", 
         SqrtBox["\[Pi]"]}]]}], ")"}]}]}]}], ";"}]], "Input",
 CellLabel->
  "In[109]:=",ExpressionUUID->"2c1656ae-b6b5-f043-bbc7-1e37a2df7917"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"d2Kdnu0", "[", "z_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "z"}], "]"}]}], "+", 
          RowBox[{"Log", "[", "z", "]"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", "z", "]"}], "+", 
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "4"}], "*", "z"}], "]"}], "+", 
          RowBox[{"2", "*", "EulerGamma"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "z"}], "]"}]}], "+", 
          RowBox[{"Log", "[", "z", "]"}]}], ")"}], "*", 
        RowBox[{"z", "^", "2"}], "*", 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", 
            FractionBox["3", "2"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
          SuperscriptBox["z", "2"]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"Pi", "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}], "*", 
        RowBox[{"MeijerG", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             FractionBox["1", "2"], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
          RowBox[{"-", 
           SuperscriptBox["z", "2"]}]}], "]"}]}]}], ")"}], "*", 
     RowBox[{"BesselK", "[", 
      RowBox[{"0", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "*", 
        RowBox[{"Pi", "^", 
         RowBox[{"(", 
          RowBox[{"3", "/", "2"}], ")"}]}], "*", 
        RowBox[{"MeijerG", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "2"], ",", 
              FractionBox["1", "2"], ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             FractionBox["1", "2"], "}"}]}], "}"}], ",", 
          RowBox[{"-", 
           SuperscriptBox["z", "2"]}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"Pi", "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "z"}], "]"}]}], "+", 
          RowBox[{"Log", "[", "z", "]"}]}], ")"}], "*", 
        RowBox[{"MeijerG", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             FractionBox["1", "2"], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
          RowBox[{"-", 
           SuperscriptBox["z", "2"]}]}], "]"}]}]}], ")"}], "*", 
     RowBox[{"BesselI", "[", 
      RowBox[{"0", ",", "z"}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Qas212def", "=", 
   RowBox[{
    RowBox[{"Qas2", "[", 
     RowBox[{
      RowBox[{"1", "/", "2"}], ",", "u"}], "]"}], "->", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], "  ", 
      SuperscriptBox["\[Pi]", "2"], "*", 
      RowBox[{"BesselK", "[", 
       RowBox[{"0", ",", "u"}], "]"}]}], "+", 
     RowBox[{"2", "*", 
      RowBox[{"d2Kdnu0", "[", "u", "]"}]}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.977289786948527*^9, 3.977289816427275*^9}, 
   3.977290364988467*^9},
 CellLabel->
  "In[110]:=",ExpressionUUID->"3284e6bf-65e2-d442-bf45-6605d8b4223c"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9772899084603806`*^9, 3.977289911088381*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"5913d2ab-7797-ab49-b691-585e08102873"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"repspecfun", "=", 
    RowBox[{"Assuming", "[", 
     RowBox[{
      RowBox[{"u", ">", "0"}], ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{"{", 
        RowBox[{"Qas1def", ",", "Qat12def", ",", "Qas212def"}], "}"}], 
       "]"}]}], "]"}]}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.977289911791561*^9, 3.977289993399193*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"88f439b3-4e94-6f46-8780-fcf926416534"],

Cell[BoxData[
 RowBox[{"repderspecfun", "=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"u", ">", "0"}], ",", 
    RowBox[{"Simplify", "[", 
     RowBox[{"D", "[", 
      RowBox[{"repspecfun", ",", "u"}], "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9772901950383797`*^9, 3.977290264618965*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"cdbba6f1-1f1f-1448-a1e1-163544b450ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Spin-Weighted Spherical Harmonics", "Section",
 CellChangeTimes->{{3.9141602844661417`*^9, 3.9141603137343235`*^9}, {
   3.914160419302788*^9, 3.914160460695278*^9}, 
   3.914160557309859*^9},ExpressionUUID->"1e597b6c-0501-134e-82a3-\
0b57ad6baa3c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Y", "[", 
      RowBox[{"s_", ",", "l_", ",", "m_", ",", "th_", ",", "ph_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", "m"}], "*", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"l", "+", "m"}], ")"}], "!"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"l", "-", "m"}], ")"}], "!"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "l"}], "+", "1"}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"l", "+", "s"}], ")"}], "!"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"l", "-", "s"}], ")"}], "!"}], "*", "4", "*", "Pi"}], 
            ")"}]}], "]"}], "*", 
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{"th", "/", "2"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"2", "*", "l"}], ")"}]}], "*", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Binomial", "[", 
             RowBox[{
              RowBox[{"l", "-", "s"}], ",", "r"}], "]"}], "*", 
            RowBox[{"Binomial", "[", 
             RowBox[{
              RowBox[{"l", "+", "s"}], ",", 
              RowBox[{"r", "+", "s", "-", "m"}]}], "]"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"l", "-", "r", "-", "s"}], ")"}]}], "*", 
            RowBox[{"E", "^", 
             RowBox[{"(", 
              RowBox[{"I", "*", "m", "*", "ph"}], ")"}]}], "*", 
            RowBox[{
             RowBox[{"Cot", "[", 
              RowBox[{"th", "/", "2"}], "]"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "r"}], "+", "s", "-", "m"}], ")"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "0", ",", 
             RowBox[{"l", "-", "s"}]}], "}"}]}], "]"}]}], ",", 
        RowBox[{"Assumptions", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Element", "[", 
            RowBox[{"ph", ",", "Reals"}], "]"}], ",", 
           RowBox[{"Element", "[", 
            RowBox[{"th", ",", "Reals"}], "]"}]}], "}"}]}]}], "]"}]}]}], 
    ";"}], "\n"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.914160464792119*^9, 3.914160475826089*^9}, 
   3.914160531888729*^9},
 CellLabel->
  "In[116]:=",ExpressionUUID->"d54ce81f-5b93-e148-88af-7ffb203d9628"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Ystarm222", "=", 
   RowBox[{"ExpToTrig", "[", 
    RowBox[{
     RowBox[{"Y", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2", ",", "2", ",", "theta", ",", "phi"}], 
      "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"phi", "->", 
       RowBox[{"-", "phi"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.914160502465287*^9, 3.914160531888729*^9}, {
  3.969528097944321*^9, 3.969528106347939*^9}, {3.969528199252729*^9, 
  3.969528211235761*^9}, {3.9695283203545704`*^9, 3.969528329458273*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"cf566320-9369-fb4e-a993-44ebe66f8ad1"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  SqrtBox[
   FractionBox["5", "\[Pi]"]], " ", 
  SuperscriptBox[
   RowBox[{"Cos", "[", 
    FractionBox["theta", "2"], "]"}], "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Cos", "[", 
     RowBox[{"2", " ", "phi"}], "]"}], "-", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"2", " ", "phi"}], "]"}]}]}], ")"}]}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.914160519077746*^9, 3.914160531888729*^9}, 
   3.915181141037256*^9, 3.91527790099127*^9, 3.916375475677143*^9, 
   3.928570938633323*^9, 3.9287526810525475`*^9, 3.9287687835314083`*^9, 
   3.928830576309493*^9, {3.969527992808676*^9, 3.969527999470892*^9}, 
   3.96952810806415*^9, 3.969528212231888*^9, 3.969528330656573*^9, 
   3.971607882521038*^9, 3.971608010394872*^9, 3.971608047215063*^9, 
   3.9716081477215176`*^9, 3.971971898200939*^9, 3.9726229272024727`*^9, 
   3.972645395936327*^9, 3.972733575440864*^9, 3.97297345598435*^9, 
   3.973047831277552*^9, 3.97340543651876*^9, 3.977286995101694*^9, 
   3.9772892579890156`*^9, 3.97728955542692*^9, 3.9772898531930733`*^9, 
   3.97729030017231*^9, 3.977290388124718*^9, 3.9772908699277115`*^9, 
   3.977292067934206*^9, 3.977655163747894*^9, 3.977655233059593*^9, 
   3.984655675766615*^9, 3.9852339564920845`*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"9f683f3a-71d5-5f47-9f8e-d6b5deae3481"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Ystarm221", "=", 
   RowBox[{"ExpToTrig", "[", 
    RowBox[{
     RowBox[{"Y", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2", ",", "1", ",", "theta", ",", "phi"}], 
      "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"phi", "->", 
       RowBox[{"-", "phi"}]}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.971608022365448*^9, 3.9716080427710514`*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"a15830c0-dc41-1e4c-89bc-25392c1320b7"],

Cell[BoxData[
 RowBox[{
  SqrtBox[
   FractionBox["5", "\[Pi]"]], " ", 
  SuperscriptBox[
   RowBox[{"Cos", "[", 
    FractionBox["theta", "2"], "]"}], "3"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Cos", "[", "phi", "]"}], "-", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"Sin", "[", "phi", "]"}]}]}], ")"}], " ", 
  RowBox[{"Sin", "[", 
   FractionBox["theta", "2"], "]"}]}]], "Output",
 CellChangeTimes->{{3.971608035491071*^9, 3.9716080445934334`*^9}, 
   3.971608150748291*^9, 3.9719719022222366`*^9, 3.972622927234295*^9, 
   3.972645396146332*^9, 3.972733575475376*^9, 3.972973456236662*^9, 
   3.973047831309049*^9, 3.973405436600301*^9, 3.9772869951328983`*^9, 
   3.97728925803586*^9, 3.9772895554895935`*^9, 3.977289853240616*^9, 
   3.977290300235409*^9, 3.977290388227038*^9, 3.977290869987345*^9, 
   3.977292067956448*^9, 3.977655163763569*^9, 3.977655233107336*^9, 
   3.9846556757984104`*^9, 3.985233956539364*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"e5c0405d-c4f9-3846-9f03-af33f31c6bcf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Ystarm220", "=", 
   RowBox[{"ExpToTrig", "[", 
    RowBox[{
     RowBox[{"Y", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "theta", ",", "phi"}], 
      "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"phi", "->", 
       RowBox[{"-", "phi"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9716080566222153`*^9, 3.971608064563835*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"9122506f-e396-7742-b060-2a54732eff23"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  SqrtBox[
   FractionBox["15", 
    RowBox[{"2", " ", "\[Pi]"}]]], " ", 
  SuperscriptBox[
   RowBox[{"Sin", "[", "theta", "]"}], "2"]}]], "Output",
 CellChangeTimes->{3.971608065196842*^9, 3.971608153354379*^9, 
  3.971971905762577*^9, 3.972622927250328*^9, 3.972645396195764*^9, 
  3.972733575492628*^9, 3.97297345629702*^9, 3.973047831325704*^9, 
  3.973405436644262*^9, 3.977286995148529*^9, 3.977289258067946*^9, 
  3.9772895555162544`*^9, 3.977289853271862*^9, 3.9772903002666245`*^9, 
  3.9772903882582626`*^9, 3.977290870002983*^9, 3.977292067972328*^9, 
  3.977655163785522*^9, 3.9776552331329994`*^9, 3.984655675830091*^9, 
  3.985233956555271*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"f635ae30-bf90-b04b-9b33-fe20868a89de"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Ystarm22m1", "=", 
   RowBox[{"ExpToTrig", "[", 
    RowBox[{
     RowBox[{"Y", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "theta", ",", "phi"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"phi", "->", 
       RowBox[{"-", "phi"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.971608066846773*^9, 3.9716080764722023`*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"575fbdcb-787d-b648-a36f-930708299120"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  SqrtBox[
   FractionBox["5", "\[Pi]"]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Cos", "[", "phi", "]"}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"Sin", "[", "phi", "]"}]}]}], ")"}], " ", 
  SuperscriptBox[
   RowBox[{"Sin", "[", 
    FractionBox["theta", "2"], "]"}], "2"], " ", 
  RowBox[{"Sin", "[", "theta", "]"}]}]], "Output",
 CellChangeTimes->{3.971608077124571*^9, 3.971971909471039*^9, 
  3.972622927282148*^9, 3.972645396258522*^9, 3.9727335755205975`*^9, 
  3.972973456368902*^9, 3.9730478313571033`*^9, 3.973405436685735*^9, 
  3.9772869951797867`*^9, 3.977289258083599*^9, 3.977289555533209*^9, 
  3.977289853287491*^9, 3.977290300294678*^9, 3.9772903883051414`*^9, 
  3.9772908700342426`*^9, 3.977292068004473*^9, 3.977655163811094*^9, 
  3.977655233155292*^9, 3.984655675846014*^9, 3.985233956586874*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"208a70c4-1e69-7f46-84b8-978ff14b7196"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Ystarm22m2", "=", 
   RowBox[{"ExpToTrig", "[", 
    RowBox[{
     RowBox[{"Y", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "theta", ",", "phi"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"phi", "->", 
       RowBox[{"-", "phi"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.971608078836778*^9, 3.971608091542747*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"0c6876b1-0d19-af40-919d-8cb9977457e6"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  SqrtBox[
   FractionBox["5", "\[Pi]"]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Cos", "[", 
     RowBox[{"2", " ", "phi"}], "]"}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"2", " ", "phi"}], "]"}]}]}], ")"}], " ", 
  SuperscriptBox[
   RowBox[{"Sin", "[", 
    FractionBox["theta", "2"], "]"}], "4"]}]], "Output",
 CellChangeTimes->{3.9716080928093433`*^9, 3.971971913587858*^9, 
  3.972622927298031*^9, 3.972645396316902*^9, 3.972733575539583*^9, 
  3.972973456446691*^9, 3.973047831373628*^9, 3.973405436728039*^9, 
  3.977286995212389*^9, 3.977289258114805*^9, 3.977289555564474*^9, 
  3.977289853318737*^9, 3.977290300310425*^9, 3.977290388352646*^9, 
  3.977290870065712*^9, 3.977292068020233*^9, 3.977655163827057*^9, 
  3.977655233171367*^9, 3.984655675880129*^9, 3.9852339566029606`*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"36b6a003-267f-ac4b-865d-c0b4136ffd73"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["bar m in terms of polar angles (see Eq. 5.8)", "Section",
 CellChangeTimes->{{3.9694499826221504`*^9, 3.969449983752771*^9}, {
  3.985928768138834*^9, 
  3.9859288104678726`*^9}},ExpressionUUID->"1cd294c7-033f-f54a-872f-\
b48986d6ad74"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"repbm", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"bm1", "->", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Sqrt", "[", "2", "]"}]}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Cos", "[", "theta", "]"}], "*", 
          RowBox[{"Cos", "[", "phi", "]"}]}], "+", 
         RowBox[{"I", "*", 
          RowBox[{"Sin", "[", "phi", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{"bm2", "->", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Sqrt", "[", "2", "]"}]}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Cos", "[", "theta", "]"}], "*", 
          RowBox[{"Sin", "[", "phi", "]"}]}], "-", 
         RowBox[{"I", "*", 
          RowBox[{"Cos", "[", "phi", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{"bm3", "->", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"Sqrt", "[", "2", "]"}]}], "*", 
       RowBox[{"Sin", "[", "theta", "]"}]}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.96944998983222*^9, 3.969450124937813*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"b8d9b82d-d66e-bb47-b5bc-df1a20adde58"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"bm1", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", "phi", "]"}], " ", 
       RowBox[{"Cos", "[", "theta", "]"}]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"Sin", "[", "phi", "]"}]}]}], 
     SqrtBox["2"]]}], ",", 
   RowBox[{"bm2", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       RowBox[{"Cos", "[", "phi", "]"}]}], "+", 
      RowBox[{
       RowBox[{"Cos", "[", "theta", "]"}], " ", 
       RowBox[{"Sin", "[", "phi", "]"}]}]}], 
     SqrtBox["2"]]}], ",", 
   RowBox[{"bm3", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"Sin", "[", "theta", "]"}], 
      SqrtBox["2"]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.969450129098749*^9, 3.969527240921465*^9, 
  3.971529857881203*^9, 3.9716078977600994`*^9, 3.971710877339598*^9, 
  3.971950148046953*^9, 3.971975683193207*^9, 3.972015836624311*^9, 
  3.972036082943468*^9, 3.972102895981146*^9, 3.9723013996113224`*^9, 
  3.972368504198212*^9, 3.972546059131912*^9, 3.972623721584999*^9, 
  3.9726454049959598`*^9, 3.9727335794954376`*^9, 3.972985159188215*^9, 
  3.97304783487665*^9, 3.973167822798706*^9, 3.973241575827482*^9, 
  3.973405443617168*^9, 3.9772869961709213`*^9, 3.977289258130401*^9, 
  3.977289555580094*^9, 3.977289853334366*^9, 3.977290300342737*^9, 
  3.977290388437372*^9, 3.977290870065712*^9, 3.977292068036066*^9, 
  3.977655163842844*^9, 3.977655233203388*^9, 3.984655675895712*^9, 
  3.985233956618759*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"46564b9b-5981-7f43-9144-5c2e54833e65"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["U2 @ G1 (tree level)", "Section",
 CellChangeTimes->{{3.9714955991250763`*^9, 3.971495604899969*^9}, {
  3.972099058559271*^9, 3.972099060938858*^9}, {3.972544889124029*^9, 
  3.972544894244196*^9}, {3.9772858492173862`*^9, 3.9772858542950687`*^9}, {
  3.985928816453495*^9, 
  3.985928819807472*^9}},ExpressionUUID->"d5a6b4c5-1fc5-a446-bc94-\
46f35af538ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U2G1all", "=", 
   RowBox[{"25", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"nu", "^", "3"}], "+", 
               RowBox[{
                RowBox[{"2281", "/", "75"}], "*", 
                RowBox[{"nu", "^", "2"}]}], "-", 
               RowBox[{
                RowBox[{"756", "/", "25"}], "*", "nu"}], "+", 
               RowBox[{"152", "/", "25"}]}], ")"}], "*", "bm1", "*", "bm2", 
             "*", 
             RowBox[{"u", "^", "4"}], "*", "I"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "4523"}], "/", "150"}], "*", 
                   RowBox[{"nu", "^", "3"}]}], "+", 
                  RowBox[{
                   RowBox[{"619", "/", "30"}], "*", 
                   RowBox[{"nu", "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"3589", "/", "50"}], "*", "nu"}], "-", 
                  RowBox[{"67", "/", "3"}]}], ")"}], "*", 
                RowBox[{"bm2", "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1096", "*", 
                  RowBox[{"bm1", "^", "2"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"626", "/", "137"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"12873", "/", "2192"}], "*", "nu"}], "-", 
                    RowBox[{"377", "/", "274"}]}], ")"}]}], ")"}], "/", 
                "75"}]}], ")"}], "*", 
             RowBox[{"u", "^", "3"}]}], "-", 
            RowBox[{"158", "*", "I", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"nu", "^", "3"}], "-", 
               RowBox[{
                RowBox[{"749", "/", "1975"}], "*", 
                RowBox[{"nu", "^", "2"}]}], "-", 
               RowBox[{
                RowBox[{"324", "/", "1975"}], "*", "nu"}], "+", 
               RowBox[{"3653", "/", "15800"}]}], ")"}], "*", "bm1", "*", 
             "bm2", "*", 
             RowBox[{
              RowBox[{"u", "^", "2"}], "/", "3"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"92", "/", "5"}], "*", 
                   RowBox[{"nu", "^", "3"}]}], "-", 
                  RowBox[{
                   RowBox[{"7", "/", "25"}], "*", 
                   RowBox[{"nu", "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"2273", "/", "50"}], "*", "nu"}], "-", 
                  RowBox[{"688", "/", "25"}]}], ")"}], "*", 
                RowBox[{"bm2", "^", "2"}]}], "-", 
               RowBox[{"28", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"nu", "^", "3"}], "-", 
                  RowBox[{
                   RowBox[{"291", "/", "140"}], "*", 
                   RowBox[{"nu", "^", "2"}]}], "-", 
                  RowBox[{
                   RowBox[{"611", "/", "280"}], "*", "nu"}], "+", 
                  RowBox[{"4", "/", "5"}]}], ")"}], "*", 
                RowBox[{
                 RowBox[{"bm1", "^", "2"}], "/", "5"}]}]}], ")"}], "*", "u"}],
             "-", 
            RowBox[{"48", "*", "I", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"nu", "^", "3"}], "-", 
               RowBox[{
                RowBox[{"51", "/", "20"}], "*", 
                RowBox[{"nu", "^", "2"}]}], "-", 
               RowBox[{
                RowBox[{"28", "/", "5"}], "*", "nu"}], "+", 
               RowBox[{"203", "/", "64"}]}], ")"}], "*", "bm1", "*", 
             RowBox[{"bm2", "/", "5"}]}]}], ")"}], "*", 
          RowBox[{"pinf", "^", "6"}]}], "+", 
         RowBox[{"4972", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "41"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"nu", "^", "2"}], "-", 
               RowBox[{
                RowBox[{"247", "/", "82"}], "*", "nu"}], "+", 
               RowBox[{"71", "/", "82"}]}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"bm1", "+", "bm2"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"bm1", "-", "bm2"}], ")"}], "*", 
             RowBox[{
              RowBox[{"u", "^", "3"}], "/", "226"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"nu", "^", "2"}], "+", 
               RowBox[{
                RowBox[{"7", "/", "113"}], "*", "nu"}], "-", 
               RowBox[{"47", "/", "452"}]}], ")"}], "*", "bm1", "*", "bm2", 
             "*", 
             RowBox[{"u", "^", "2"}], "*", "I"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "57"}], "/", "113"}], "*", 
                   RowBox[{"nu", "^", "2"}]}], "-", 
                  RowBox[{
                   RowBox[{"129", "/", "226"}], "*", "nu"}], "+", 
                  RowBox[{"111", "/", "113"}]}], ")"}], "*", 
                RowBox[{"bm2", "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"15", "*", 
                  RowBox[{"bm1", "^", "2"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"5", "/", "2"}], "*", "nu"}], "+", 
                    RowBox[{"4", "/", "5"}]}], ")"}]}], ")"}], "/", "113"}]}],
               ")"}], "*", "u"}], "+", 
            RowBox[{"36", "*", "I", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"nu", "^", "2"}], "-", 
               RowBox[{"4", "*", "nu"}], "+", 
               RowBox[{"85", "/", "32"}]}], ")"}], "*", "bm1", "*", 
             RowBox[{"bm2", "/", "113"}]}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"pinf", "^", "4"}], "/", "75"}]}], "-", 
         RowBox[{"2376", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"nu", "-", 
               RowBox[{"19", "/", "36"}]}], ")"}], "*", "bm1", "*", "bm2", 
             "*", 
             RowBox[{"u", "^", "2"}], "*", "I"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"5", "*", "nu"}], ")"}]}], "/", "6"}], "+", 
                  RowBox[{"97", "/", "72"}]}], ")"}], "*", 
                RowBox[{"bm2", "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"nu", "+", 
                    RowBox[{"20", "/", "3"}]}], ")"}], "*", 
                  RowBox[{"bm1", "^", "2"}]}], ")"}], "/", "6"}]}], ")"}], 
             "*", "u"}], "+", 
            RowBox[{"2", "*", "I", "*", 
             RowBox[{"(", 
              RowBox[{"nu", "+", 
               RowBox[{"23", "/", "8"}]}], ")"}], "*", "bm1", "*", 
             RowBox[{"bm2", "/", "3"}]}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"pinf", "^", "2"}], "/", "25"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1386", "*", 
               RowBox[{"bm2", "^", "2"}]}], ")"}], "/", "25"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1386", "*", 
               RowBox[{"bm1", "^", "2"}]}], ")"}], "/", "25"}]}], ")"}], "*", 
          "u"}], "-", 
         RowBox[{"2772", "*", "I", "*", "bm1", "*", 
          RowBox[{"bm2", "/", "25"}]}]}], ")"}], "*", 
       RowBox[{"BesselK", "[", 
        RowBox[{"1", ",", "u"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"664", "*", 
         RowBox[{"BesselK", "[", 
          RowBox[{"0", ",", "u"}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"15", "*", 
               RowBox[{"(", 
                RowBox[{"bm1", "+", "bm2"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"nu", "^", "3"}], "+", 
                 RowBox[{
                  RowBox[{"2281", "/", "75"}], "*", 
                  RowBox[{"nu", "^", "2"}]}], "-", 
                 RowBox[{
                  RowBox[{"756", "/", "25"}], "*", "nu"}], "+", 
                 RowBox[{"152", "/", "25"}]}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{"bm1", "-", "bm2"}], ")"}], "*", 
               RowBox[{
                RowBox[{"u", "^", "4"}], "/", "1328"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"nu", "^", "3"}], "-", 
                 RowBox[{
                  RowBox[{"962", "/", "415"}], "*", 
                  RowBox[{"nu", "^", "2"}]}], "+", 
                 RowBox[{
                  RowBox[{"2187", "/", "3320"}], "*", "nu"}], "-", 
                 RowBox[{"61", "/", "3320"}]}], ")"}], "*", "bm1", "*", "bm2",
                "*", 
               RowBox[{"u", "^", "3"}], "*", "I"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "189"}], "/", "664"}], "-", 
                    RowBox[{
                    RowBox[{"1527", "/", "1660"}], "*", "nu"}], "+", 
                    RowBox[{
                    RowBox[{"2721", "/", "3320"}], "*", 
                    RowBox[{"nu", "^", "3"}]}], "+", 
                    RowBox[{
                    RowBox[{"2271", "/", "664"}], "*", 
                    RowBox[{"nu", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"bm2", "^", "2"}]}], "-", 
                 RowBox[{"1341", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"4175", "/", "894"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"2921", "/", "1788"}], "*", "nu"}], "-", 
                    RowBox[{"1", "/", "447"}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"bm1", "^", "2"}], "/", "1660"}]}]}], ")"}], "*", 
               RowBox[{"u", "^", "2"}]}], "-", 
              RowBox[{"39", "*", "I", "*", "bm1", "*", "bm2", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"nu", "^", "3"}], "+", 
                 RowBox[{
                  RowBox[{"173", "/", "260"}], "*", 
                  RowBox[{"nu", "^", "2"}]}], "-", 
                 RowBox[{
                  RowBox[{"144", "/", "65"}], "*", "nu"}], "+", 
                 RowBox[{"613", "/", "208"}]}], ")"}], "*", 
               RowBox[{"u", "/", "166"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"9", "*", 
                 RowBox[{"bm2", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"nu", "^", "3"}], "+", 
                   RowBox[{
                    RowBox[{"103", "/", "20"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                   RowBox[{
                    RowBox[{"19", "/", "8"}], "*", "nu"}], "+", "3"}], 
                  ")"}]}], ")"}], "/", "83"}]}], ")"}], "*", 
            RowBox[{"pinf", "^", "6"}]}], "-", 
           RowBox[{"451", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"nu", "^", "2"}], "-", 
                 RowBox[{
                  RowBox[{"247", "/", "82"}], "*", "nu"}], "+", 
                 RowBox[{"71", "/", "82"}]}], ")"}], "*", "bm1", "*", "bm2", 
               "*", 
               RowBox[{"u", "^", "3"}], "*", "I"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"66", "/", "41"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"969", "/", "164"}], "*", "nu"}], "-", 
                    RowBox[{"111", "/", "41"}]}], ")"}], "*", 
                  RowBox[{"bm2", "^", "2"}]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"135", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"22", "/", "5"}], "*", "nu"}], "+", 
                    RowBox[{"26", "/", "15"}]}], ")"}]}], ")"}], "/", 
                  "82"}]}], ")"}], "*", 
               RowBox[{"u", "^", "2"}]}], "-", 
              RowBox[{"33", "*", "I", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"nu", "^", "2"}], "-", 
                 RowBox[{
                  RowBox[{"5", "/", "11"}], "*", "nu"}], "+", 
                 RowBox[{"359", "/", "88"}]}], ")"}], "*", "bm1", "*", "bm2", 
               "*", 
               RowBox[{"u", "/", "41"}]}], "+", 
              RowBox[{"18", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"nu", "^", "2"}], "+", 
                 RowBox[{
                  RowBox[{"13", "/", "2"}], "*", "nu"}], "+", "2"}], ")"}], 
               "*", 
               RowBox[{
                RowBox[{"bm2", "^", "2"}], "/", "41"}]}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"pinf", "^", "4"}], "/", "830"}]}], "-", 
           RowBox[{"891", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"nu", "-", 
                 RowBox[{"19", "/", "36"}]}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{"bm1", "+", "bm2"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{"bm1", "-", "bm2"}], ")"}], "*", 
               RowBox[{"u", "^", "2"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"nu", "+", 
                 RowBox[{"1", "/", "18"}]}], ")"}], "*", "bm1", "*", "bm2", 
               "*", "u", "*", "I"}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "*", 
                 RowBox[{"bm2", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{"nu", "-", 
                   RowBox[{"13", "/", "4"}]}], ")"}]}], ")"}], "/", "3"}]}], 
             ")"}], "*", 
            RowBox[{
             RowBox[{"pinf", "^", "2"}], "/", "830"}]}], "-", 
           RowBox[{"2079", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bm1", "*", "u", "*", "I"}], "-", 
              RowBox[{"bm2", "/", "2"}]}], ")"}], "*", 
            RowBox[{"bm2", "/", "830"}]}]}], ")"}]}], ")"}], "/", "15"}]}], 
     ")"}], "*", 
    RowBox[{"nu", "/", 
     RowBox[{"(", 
      RowBox[{"693", "*", "pinf"}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.977285823807846*^9, 3.977285833405903*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"71b582b4-14c6-7a47-8578-d169c647b206"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"U22G1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"Pi", "/", "5"}], "]"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"U2G1all", ",", "bm1", ",", "2"}], "]"}], "-", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"U2G1all", ",", "bm2", ",", "2"}], "]"}], "-", 
       RowBox[{"I", "*", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"U2G1all", ",", "bm1", ",", "1"}], "]"}], ",", "bm2", ",", 
          "1"}], "]"}]}]}], ")"}]}], "//", "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.973406438350057*^9, 3.973406453226185*^9}, {
  3.977285913608303*^9, 3.97728603027856*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"e85971ac-0526-8145-bfe9-960836f6cf15"],

Cell[BoxData[
 RowBox[{"U20G1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", "*", 
       RowBox[{"Pi", "/", "15"}]}], "]"}]}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"U2G1all", ",", "bm1", ",", "2"}], "]"}], "+", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"U2G1all", ",", "bm2", ",", "2"}], "]"}]}], ")"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.977286642561163*^9, 3.9772866672284546`*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"b8125290-b048-1c49-a02d-fca26b624586"]
}, Closed]],

Cell[CellGroupData[{

Cell["U2 @ G2 (1 loop level)", "Section",
 CellChangeTimes->{{3.9714955991250763`*^9, 3.971495604899969*^9}, {
   3.972099058559271*^9, 3.972099060938858*^9}, {3.972544889124029*^9, 
   3.972544894244196*^9}, {3.9772858492173862`*^9, 3.9772858542950687`*^9}, 
   3.9772860953277607`*^9, {3.9859288242505836`*^9, 
   3.985928829632675*^9}},ExpressionUUID->"a0bee1aa-5422-f74f-896e-\
b7664506dcca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U2G2all", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "425"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Pi", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"nu", "^", "2"}], "-", 
                RowBox[{
                 RowBox[{"82", "/", "25"}], "*", "nu"}], "+", 
                RowBox[{"2798", "/", "2125"}]}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bm1", "*", "bm2", "*", "I"}], "+", 
                RowBox[{
                 RowBox[{"bm1", "^", "2"}], "/", "2"}], "-", 
                RowBox[{
                 RowBox[{"bm2", "^", "2"}], "/", "2"}]}], ")"}], "*", 
              RowBox[{"u", "^", "4"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "9261"}], "/", "4250"}], "+", 
                   RowBox[{
                    RowBox[{"24", "/", "25"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                   RowBox[{
                    RowBox[{"3819", "/", "850"}], "*", "nu"}]}], ")"}], "*", 
                 RowBox[{"bm2", "^", "2"}]}], "-", 
                RowBox[{"1086", "*", "I", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"nu", "^", "2"}], "-", 
                   RowBox[{
                    RowBox[{"221", "/", "362"}], "*", "nu"}], "+", 
                   RowBox[{"122", "/", "905"}]}], ")"}], "*", "bm1", "*", 
                 RowBox[{"bm2", "/", "425"}]}], "-", 
                RowBox[{"678", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"nu", "^", "2"}], "-", 
                   RowBox[{
                    RowBox[{"1715", "/", "452"}], "*", "nu"}], "+", 
                   RowBox[{"715", "/", "452"}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"bm1", "^", "2"}], "/", "425"}]}]}], ")"}], "*", 
              RowBox[{"u", "^", "3"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "1008"}], "/", "2125"}], "+", 
                   RowBox[{
                    RowBox[{"444", "/", "425"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                   RowBox[{
                    RowBox[{"267", "/", "425"}], "*", "nu"}]}], ")"}], "*", 
                 RowBox[{"bm2", "^", "2"}]}], "-", 
                RowBox[{"804", "*", "I", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"nu", "^", "2"}], "-", 
                   RowBox[{
                    RowBox[{"151", "/", "268"}], "*", "nu"}], "+", 
                   RowBox[{"65", "/", "67"}]}], ")"}], "*", "bm1", "*", 
                 RowBox[{"bm2", "/", "425"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"24", "*", 
                   RowBox[{"bm1", "^", "2"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"23", "/", "20"}], "*", "nu"}], "+", 
                    RowBox[{"7", "/", "20"}]}], ")"}]}], ")"}], "/", "85"}]}],
                ")"}], "*", 
              RowBox[{"u", "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"312", "/", "425"}], "+", 
                   RowBox[{
                    RowBox[{"444", "/", "425"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                   RowBox[{
                    RowBox[{"267", "/", "425"}], "*", "nu"}]}], ")"}], "*", 
                 RowBox[{"bm2", "^", "2"}]}], "-", 
                RowBox[{"288", "*", "I", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"nu", "^", "2"}], "-", 
                   RowBox[{
                    RowBox[{"7", "/", "4"}], "*", "nu"}], "+", 
                   RowBox[{"5", "/", "4"}]}], ")"}], "*", "bm1", "*", 
                 RowBox[{"bm2", "/", "425"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"24", "*", 
                   RowBox[{"bm1", "^", "2"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"23", "/", "20"}], "*", "nu"}], "+", 
                    RowBox[{"7", "/", "20"}]}], ")"}]}], ")"}], "/", "85"}]}],
                ")"}], "*", "u"}], "-", 
             RowBox[{"288", "*", "I", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"nu", "^", "2"}], "-", 
                RowBox[{
                 RowBox[{"7", "/", "4"}], "*", "nu"}], "+", 
                RowBox[{"5", "/", "4"}]}], ")"}], "*", "bm1", "*", 
              RowBox[{"bm2", "/", "425"}]}]}], ")"}], "*", 
           RowBox[{"pinf", "^", "4"}]}], "+", 
          RowBox[{"1404", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bm1", "*", "bm2", "*", "I"}], "+", 
                RowBox[{
                 RowBox[{"bm1", "^", "2"}], "/", "2"}], "-", 
                RowBox[{
                 RowBox[{"bm2", "^", "2"}], "/", "2"}]}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{"nu", "-", 
                RowBox[{"61", "/", "78"}]}], ")"}], "*", 
              RowBox[{"u", "^", "3"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"9", "*", "nu"}], ")"}]}], "/", "13"}], "+", 
                   RowBox[{"113", "/", "156"}]}], ")"}], "*", 
                 RowBox[{"bm2", "^", "2"}]}], "+", 
                RowBox[{"11", "*", "I", "*", "bm1", "*", 
                 RowBox[{"(", 
                  RowBox[{"nu", "-", 
                   RowBox[{"4", "/", "33"}]}], ")"}], "*", 
                 RowBox[{"bm2", "/", "13"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"(", 
                  RowBox[{"nu", "+", 
                   RowBox[{"97", "/", "24"}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"bm1", "^", "2"}], "/", "13"}]}]}], ")"}], "*", 
              RowBox[{"u", "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"9", "*", "nu"}], ")"}]}], "/", "13"}], "+", 
                   RowBox[{"113", "/", "156"}]}], ")"}], "*", 
                 RowBox[{"bm2", "^", "2"}]}], "+", 
                RowBox[{"8", "*", "I", "*", 
                 RowBox[{"(", 
                  RowBox[{"nu", "+", 
                   RowBox[{"25", "/", "16"}]}], ")"}], "*", "bm1", "*", 
                 RowBox[{"bm2", "/", "13"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"(", 
                  RowBox[{"nu", "+", 
                   RowBox[{"97", "/", "24"}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"bm1", "^", "2"}], "/", "13"}]}]}], ")"}], "*", 
              "u"}], "+", 
             RowBox[{"8", "*", "I", "*", 
              RowBox[{"(", 
               RowBox[{"nu", "+", 
                RowBox[{"25", "/", "16"}]}], ")"}], "*", "bm1", "*", 
              RowBox[{"bm2", "/", "13"}]}]}], ")"}], "*", 
           RowBox[{
            RowBox[{"pinf", "^", "2"}], "/", "425"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1512", "*", "I", "*", "bm1", "*", 
              RowBox[{"bm2", "/", "425"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"756", "*", 
                RowBox[{"bm1", "^", "2"}]}], ")"}], "/", "425"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"756", "*", 
                RowBox[{"bm2", "^", "2"}]}], ")"}], "/", "425"}]}], ")"}], 
           "*", 
           RowBox[{"u", "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1512", "*", "I", "*", "bm1", "*", 
              RowBox[{"bm2", "/", "425"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"756", "*", 
                RowBox[{"bm1", "^", "2"}]}], ")"}], "/", "425"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"756", "*", 
                RowBox[{"bm2", "^", "2"}]}], ")"}], "/", "425"}]}], ")"}], 
           "*", "u"}], "+", 
          RowBox[{"1512", "*", "I", "*", "bm1", "*", 
           RowBox[{"bm2", "/", "425"}]}]}], ")"}], "*", 
        RowBox[{"pinf", "^", "2"}], "*", 
        RowBox[{"Exp", "[", 
         RowBox[{"-", "u"}], "]"}]}], "-", 
       RowBox[{"1612", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1804"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"bm1", "+", "bm2"}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"1", "/", "2"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"247", "/", "164"}], "*", "nu"}], "+", 
                    RowBox[{"71", "/", "164"}]}], ")"}], "*", "Pi"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "-", 
                    RowBox[{"796", "*", 
                    RowBox[{"I", "/", "123"}]}]}], ")"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "247"}], "*", "I", "*", 
                    RowBox[{"LN0", "/", "82"}]}], "+", 
                    RowBox[{"403", "*", 
                    RowBox[{"I", "/", "60"}]}]}], ")"}], "*", "nu"}], "+", 
                   RowBox[{"71", "*", "I", "*", 
                    RowBox[{"LN0", "/", "82"}]}], "-", 
                   RowBox[{"781", "*", 
                    RowBox[{"I", "/", "984"}]}]}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{"bm1", "-", "bm2"}], ")"}], "*", 
                 RowBox[{"u", "^", "3"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"32", "*", "bm2", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "*", "I"}], "+", 
                    RowBox[{"199", "*", "I", "*", 
                    RowBox[{"nu", "/", "128"}]}], "-", 
                    RowBox[{"47", "*", 
                    RowBox[{"I", "/", "128"}]}]}], ")"}], "*", "Pi"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], "*", "LN0"}], "+", 
                    RowBox[{"11177", "/", "960"}]}], ")"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"199", "*", "LN0"}], ")"}]}], "/", "64"}], "-", 
                    RowBox[{"3911", "/", "3840"}]}], ")"}], "*", "nu"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"47", "*", "LN0"}], ")"}], "/", "64"}], "-", 
                    RowBox[{"517", "/", "768"}]}], ")"}], "*", "bm1", "*", 
                   RowBox[{"u", "^", "2"}]}], ")"}], "/", "41"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "111"}], "/", "41"}], "+", 
                    RowBox[{
                    RowBox[{"21", "/", "656"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"2967", "/", "656"}], "*", "nu"}]}], ")"}], "*", 
                    "Pi"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"21", "*", "I", "*", 
                    RowBox[{"LN0", "/", "328"}]}], "+", 
                    RowBox[{"5271", "*", 
                    RowBox[{"I", "/", "6560"}]}]}], ")"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12211"}], "*", 
                    RowBox[{"I", "/", "6560"}]}], "+", 
                    RowBox[{"2967", "*", "I", "*", 
                    RowBox[{"LN0", "/", "328"}]}]}], ")"}], "*", "nu"}], "+", 
                    RowBox[{"407", "*", 
                    RowBox[{"I", "/", "82"}]}], "-", 
                    RowBox[{"222", "*", "I", "*", 
                    RowBox[{"LN0", "/", "41"}]}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"213", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"1", "/", "2"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"617", "/", "142"}], "*", "nu"}], "+", 
                    RowBox[{"32", "/", "71"}]}], ")"}], "*", "Pi"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "+", 
                    RowBox[{"1939", "*", 
                    RowBox[{"I", "/", "852"}]}]}], ")"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "617"}], "*", "I", "*", 
                    RowBox[{"LN0", "/", "71"}]}], "-", 
                    RowBox[{"1851", "*", 
                    RowBox[{"I", "/", "1420"}]}]}], ")"}], "*", "nu"}], "+", 
                    RowBox[{"64", "*", "I", "*", 
                    RowBox[{"LN0", "/", "71"}]}], "-", 
                    RowBox[{"176", "*", 
                    RowBox[{"I", "/", "213"}]}]}], ")"}]}], ")"}], "/", 
                    "328"}]}], ")"}], "*", "u"}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"45", "*", "bm2", "*", "bm1", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "*", "I"}], "-", 
                    RowBox[{"49", "*", "I", "*", "nu"}], "+", 
                    RowBox[{"17", "*", "I"}]}], ")"}], "*", "Pi"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], "*", "LN0"}], "-", 
                    RowBox[{"553", "/", "30"}]}], ")"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"98", "*", "LN0"}], "-", 
                    RowBox[{"28393", "/", "450"}]}], ")"}], "*", "nu"}], "-", 
                    RowBox[{"34", "*", "LN0"}], "+", 
                    RowBox[{"187", "/", "6"}]}], ")"}]}], ")"}], "/", 
                 "328"}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"pinf", "^", "7"}], "/", "1209"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"25", "*", "Pi", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"2281", "/", "75"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"756", "/", "25"}], "*", "nu"}], "+", 
                    RowBox[{"152", "/", "25"}]}], ")"}], "*", "bm1", "*", 
                   "bm2", "*", 
                   RowBox[{"u", "^", "4"}], "*", "I"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1207"}], "/", "50"}], "*", 
                    RowBox[{"nu", "^", "3"}]}], "-", 
                    RowBox[{"5693", "/", "150"}], "-", 
                    RowBox[{
                    RowBox[{"388", "/", "25"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"19699", "/", "150"}], "*", "nu"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                    RowBox[{"43", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"1531", "/", "430"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"3941", "/", "1290"}], "*", "nu"}], "-", 
                    RowBox[{"673", "/", "1290"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "/", "5"}]}]}], ")"}], "*", 
                   RowBox[{"u", "^", "3"}]}], "-", 
                  RowBox[{"191", "*", "I", "*", "bm2", "*", "bm1", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"157", "/", "2292"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"18619", "/", "2292"}], "*", "nu"}], "+", 
                    RowBox[{"4370", "/", "573"}]}], ")"}], "*", 
                   RowBox[{
                    RowBox[{"u", "^", "2"}], "/", "25"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "951"}], "/", "200"}], "*", 
                    RowBox[{"nu", "^", "3"}]}], "+", 
                    RowBox[{"3617", "/", "100"}], "-", 
                    RowBox[{
                    RowBox[{"339", "/", "40"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"14039", "/", "100"}], "*", "nu"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"537", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"128", "/", "537"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"35257", "/", "537"}], "*", "nu"}], "-", 
                    RowBox[{"17287", "/", "537"}]}], ")"}]}], ")"}], "/", 
                    "200"}]}], ")"}], "*", "u"}], "+", 
                  RowBox[{"39", "*", "I", "*", "bm2", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"7", "/", "13"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{"243", "*", "nu"}], "+", 
                    RowBox[{"1856", "/", "65"}]}], ")"}], "*", 
                   RowBox[{"bm1", "/", "20"}]}]}], ")"}], "*", 
                RowBox[{"pinf", "^", "6"}]}], ")"}], "/", "806"}], "-", 
             RowBox[{"2376", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bm2", "*", "bm1", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "19"}], "*", 
                    RowBox[{"I", "/", "36"}]}], "+", 
                    RowBox[{"nu", "*", "I"}]}], ")"}], "*", "Pi"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], "*", "LN0"}], "+", 
                    RowBox[{"41", "/", "9"}]}], ")"}], "*", "nu"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"19", "*", "LN0"}], ")"}], "/", "18"}], "-", 
                   RowBox[{"209", "/", "216"}]}], ")"}], "*", 
                 RowBox[{"u", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"9", "*", "nu"}], ")"}]}], "/", "8"}], "+", 
                    RowBox[{"97", "/", "72"}]}], ")"}], "*", "Pi"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "9"}], "*", "I", "*", 
                    RowBox[{"LN0", "/", "4"}]}], "+", 
                    RowBox[{"2617", "*", 
                    RowBox[{"I", "/", "720"}]}]}], ")"}], "*", "nu"}], "+", 
                    RowBox[{"97", "*", "I", "*", 
                    RowBox[{"LN0", "/", "36"}]}], "-", 
                    RowBox[{"1067", "*", 
                    RowBox[{"I", "/", "432"}]}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"11", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "/", "2"}], "+", 
                    RowBox[{"40", "/", "33"}]}], ")"}], "*", "Pi"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "+", 
                    RowBox[{"I", "/", "220"}]}], ")"}], "*", "nu"}], "+", 
                    RowBox[{"80", "*", "I", "*", 
                    RowBox[{"LN0", "/", "33"}]}], "-", 
                    RowBox[{"20", "*", 
                    RowBox[{"I", "/", "9"}]}]}], ")"}]}], ")"}], "/", 
                    "12"}]}], ")"}], "*", "u"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"5", "*", "bm2", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "*", "I"}], "+", 
                    RowBox[{"23", "*", 
                    RowBox[{"I", "/", "15"}]}]}], ")"}], "*", "Pi"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], "*", "LN0"}], "+", 
                    RowBox[{"227", "/", "150"}]}], ")"}], "*", "nu"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "*", "LN0"}], ")"}], "/", "15"}], "+", 
                    RowBox[{"253", "/", "90"}]}], ")"}], "*", "bm1"}], ")"}], 
                 "/", "4"}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"pinf", "^", "5"}], "/", "403"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"704", "*", "Pi", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "41"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"247", "/", "82"}], "*", "nu"}], "+", 
                    RowBox[{"71", "/", "82"}]}], ")"}], "*", 
                   RowBox[{"(", 
                    RowBox[{"bm1", "+", "bm2"}], ")"}], "*", 
                   RowBox[{"(", 
                    RowBox[{"bm1", "-", "bm2"}], ")"}], "*", 
                   RowBox[{
                    RowBox[{"u", "^", "3"}], "/", "64"}]}], "+", 
                  RowBox[{"bm2", "*", "bm1", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"1171", "/", "128"}], "*", "nu"}], "-", 
                    RowBox[{"35", "/", "8"}]}], ")"}], "*", 
                   RowBox[{"u", "^", "2"}], "*", "I"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "21"}], "/", "512"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"7341", "/", "512"}], "*", "nu"}], "+", 
                    RowBox[{"5313", "/", "512"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"213", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"23", "/", "71"}], "*", "nu"}], "+", 
                    RowBox[{"2071", "/", "71"}]}], ")"}]}], ")"}], "/", 
                    "512"}]}], ")"}], "*", "u"}], "+", 
                  RowBox[{"45", "*", "I", "*", "bm2", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{"5", "*", "nu"}], "+", 
                    RowBox[{"688", "/", "5"}]}], ")"}], "*", 
                   RowBox[{"bm1", "/", "256"}]}]}], ")"}], "*", 
                RowBox[{"pinf", "^", "4"}]}], ")"}], "/", "1209"}], "-", 
             RowBox[{"2772", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"bm1", "+", "bm2"}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{"bm1", "-", "bm2"}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"LN0", "*", "I"}], "-", 
                   RowBox[{"11", "*", 
                    RowBox[{"I", "/", "12"}]}], "+", 
                   RowBox[{"Pi", "/", "2"}]}], ")"}], "*", "u"}], "+", 
                RowBox[{"bm2", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Pi", "*", "I"}], "-", 
                   RowBox[{"2", "*", "LN0"}], "+", 
                   RowBox[{"11", "/", "6"}]}], ")"}], "*", "bm1"}]}], ")"}], 
              "*", 
              RowBox[{
               RowBox[{"pinf", "^", "3"}], "/", "403"}]}], "-", 
             RowBox[{"1188", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"nu", "-", 
                   RowBox[{"19", "/", "36"}]}], ")"}], "*", "bm1", "*", "bm2",
                  "*", 
                 RowBox[{"u", "^", "2"}], "*", "I"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"9", "*", "nu"}], ")"}]}], "/", "8"}], "+", 
                    RowBox[{"20", "/", "9"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                   RowBox[{"11", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "+", 
                    RowBox[{"17", "/", "33"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "/", "24"}]}]}], ")"}], "*", 
                 "u"}], "+", 
                RowBox[{"5", "*", "I", "*", "bm2", "*", 
                 RowBox[{"(", 
                  RowBox[{"nu", "+", 
                   RowBox[{"2", "/", "15"}]}], ")"}], "*", 
                 RowBox[{"bm1", "/", "4"}]}]}], ")"}], "*", "Pi", "*", 
              RowBox[{
               RowBox[{"pinf", "^", "2"}], "/", "403"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1386", "*", "Pi", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "/", "2"}], "-", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "/", "2"}]}], ")"}], "*", 
                   "u"}], "+", 
                  RowBox[{"bm1", "*", "bm2", "*", "I"}]}], ")"}]}], ")"}], 
              "/", "403"}]}], ")"}], "*", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "u"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1804"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bm2", "*", "bm1", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "*", "I"}], "-", 
                    RowBox[{"247", "*", "I", "*", 
                    RowBox[{"nu", "/", "82"}]}], "+", 
                    RowBox[{"71", "*", 
                    RowBox[{"I", "/", "82"}]}]}], ")"}], "*", "Pi"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1592", "/", "123"}], "-", 
                    RowBox[{"2", "*", "LN0"}]}], ")"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "403"}], "/", "30"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"247", "*", "LN0"}], ")"}], "/", "41"}]}], ")"}], 
                    "*", "nu"}], "+", 
                   RowBox[{"781", "/", "492"}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"71", "*", "LN0"}], ")"}], "/", "41"}]}], ")"}], 
                 "*", 
                 RowBox[{"u", "^", "3"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "111"}], "/", "41"}], "+", 
                    RowBox[{
                    RowBox[{"2109", "/", "328"}], "*", "nu"}], "+", 
                    RowBox[{
                    RowBox[{"51", "/", "82"}], "*", 
                    RowBox[{"nu", "^", "2"}]}]}], ")"}], "*", "Pi"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2491", "*", 
                    RowBox[{"I", "/", "820"}]}], "+", 
                    RowBox[{"51", "*", "I", "*", 
                    RowBox[{"LN0", "/", "41"}]}]}], ")"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "69691"}], "*", 
                    RowBox[{"I", "/", "3280"}]}], "+", 
                    RowBox[{"2109", "*", "I", "*", 
                    RowBox[{"LN0", "/", "164"}]}]}], ")"}], "*", "nu"}], "+", 
                    RowBox[{"407", "*", 
                    RowBox[{"I", "/", "82"}]}], "-", 
                    RowBox[{"222", "*", "I", "*", 
                    RowBox[{"LN0", "/", "41"}]}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "-", 
                   RowBox[{"54", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"1", "/", "2"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"245", "/", "48"}], "*", "nu"}], "+", 
                    RowBox[{"13", "/", "6"}]}], ")"}], "*", "Pi"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "-", 
                    RowBox[{"5083", "*", 
                    RowBox[{"I", "/", "360"}]}]}], ")"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "245"}], "*", "I", "*", 
                    RowBox[{"LN0", "/", "24"}]}], "+", 
                    RowBox[{"10481", "*", 
                    RowBox[{"I", "/", "480"}]}]}], ")"}], "*", "nu"}], "+", 
                    RowBox[{"13", "*", "I", "*", 
                    RowBox[{"LN0", "/", "3"}]}], "-", 
                    RowBox[{"143", "*", 
                    RowBox[{"I", "/", "36"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "/", "41"}]}]}], ")"}], "*", 
                 RowBox[{"u", "^", "2"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"129", "*", "bm2", "*", "bm1", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "*", "I"}], "+", 
                    RowBox[{"17", "*", "I", "*", 
                    RowBox[{"nu", "/", "43"}]}], "+", 
                    RowBox[{"359", "*", 
                    RowBox[{"I", "/", "43"}]}]}], ")"}], "*", "Pi"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], "*", "LN0"}], "-", 
                    RowBox[{"10219", "/", "1290"}]}], ")"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"34", "*", "LN0"}], ")"}]}], "/", "43"}], "-", 
                    RowBox[{"323", "/", "430"}]}], ")"}], "*", "nu"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"718", "*", "LN0"}], ")"}], "/", "43"}], "+", 
                    RowBox[{"3949", "/", "258"}]}], ")"}], "*", "u"}], ")"}], 
                 "/", "328"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"45", "*", 
                   RowBox[{"bm2", "^", "2"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"1", "/", "2"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"77", "/", "2"}], "*", "nu"}], "+", 
                    RowBox[{"32", "/", "5"}]}], ")"}], "*", "Pi"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "+", 
                    RowBox[{"2429", "*", 
                    RowBox[{"I", "/", "300"}]}]}], ")"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"77", "*", "I", "*", "LN0"}], "-", 
                    RowBox[{"19591", "*", 
                    RowBox[{"I", "/", "300"}]}]}], ")"}], "*", "nu"}], "+", 
                    RowBox[{"64", "*", "I", "*", 
                    RowBox[{"LN0", "/", "5"}]}], "-", 
                    RowBox[{"176", "*", 
                    RowBox[{"I", "/", "15"}]}]}], ")"}]}], ")"}], "/", 
                 "328"}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"pinf", "^", "7"}], "/", "1209"}]}], "+", 
             RowBox[{"Pi", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"25", "*", 
                 RowBox[{"(", 
                  RowBox[{"bm1", "+", "bm2"}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"nu", "^", "3"}], "+", 
                   RowBox[{
                    RowBox[{"2281", "/", "75"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                   RowBox[{
                    RowBox[{"756", "/", "25"}], "*", "nu"}], "+", 
                   RowBox[{"152", "/", "25"}]}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{"bm1", "-", "bm2"}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"u", "^", "4"}], "/", "1612"}]}], "+", 
                RowBox[{"bm2", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1141", "/", "1209"}], "-", 
                   RowBox[{
                    RowBox[{"2273", "/", "2418"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                   RowBox[{
                    RowBox[{"6745", "/", "2418"}], "*", "nu"}], "+", 
                   RowBox[{"nu", "^", "3"}]}], ")"}], "*", "bm1", "*", 
                 RowBox[{"u", "^", "3"}], "*", "I"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"549", "/", "1612"}], "*", 
                    RowBox[{"nu", "^", "3"}]}], "-", 
                    RowBox[{"16413", "/", "6448"}], "+", 
                    RowBox[{
                    RowBox[{"645", "/", "208"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"34701", "/", "6448"}], "*", "nu"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"501", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"11785", "/", "2004"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"53755", "/", "2004"}], "*", "nu"}], "+", 
                    RowBox[{"157", "/", "12"}]}], ")"}]}], ")"}], "/", 
                    "1612"}]}], ")"}], "*", 
                 RowBox[{"u", "^", "2"}]}], "-", 
                RowBox[{"171", "*", "I", "*", "bm2", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"18080", "/", "171"}], "+", 
                   RowBox[{"nu", "^", "3"}], "+", 
                   RowBox[{
                    RowBox[{"2617", "/", "171"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                   RowBox[{
                    RowBox[{"16615", "/", "171"}], "*", "nu"}]}], ")"}], "*", 
                 "bm1", "*", 
                 RowBox[{"u", "/", "3224"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"15", "*", 
                   RowBox[{"bm2", "^", "2"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"70", "/", "13"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"1879", "/", "13"}], "*", "nu"}], "-", 
                    RowBox[{"11949", "/", "65"}]}], ")"}]}], ")"}], "/", 
                 "496"}]}], ")"}], "*", 
              RowBox[{"pinf", "^", "6"}]}], "-", 
             RowBox[{"2376", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"bm1", "+", "bm2"}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{"bm1", "-", "bm2"}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "/", "2"}], "-", 
                    RowBox[{"19", "/", "72"}]}], ")"}], "*", "Pi"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "-", 
                    RowBox[{"41", "*", 
                    RowBox[{"I", "/", "18"}]}]}], ")"}], "*", "nu"}], "-", 
                   RowBox[{"19", "*", "I", "*", 
                    RowBox[{"LN0", "/", "36"}]}], "+", 
                   RowBox[{"209", "*", 
                    RowBox[{"I", "/", "432"}]}]}], ")"}], "*", 
                 RowBox[{"u", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"13", "*", "bm2", "*", "bm1", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "*", "I"}], "+", 
                    RowBox[{"I", "/", "39"}]}], ")"}], "*", "Pi"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], "*", "LN0"}], "+", 
                    RowBox[{"487", "/", "390"}]}], ")"}], "*", "nu"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "*", "LN0"}], ")"}], "/", "39"}], "+", 
                    RowBox[{"11", "/", "234"}]}], ")"}], "*", "u"}], ")"}], 
                 "/", "12"}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"5", "*", 
                   RowBox[{"bm2", "^", "2"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "/", "2"}], "-", 
                    RowBox[{"13", "/", "15"}]}], ")"}], "*", "Pi"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "-", 
                    RowBox[{"47", "*", 
                    RowBox[{"I", "/", "60"}]}]}], ")"}], "*", "nu"}], "-", 
                    RowBox[{"26", "*", "I", "*", 
                    RowBox[{"LN0", "/", "15"}]}], "+", 
                    RowBox[{"143", "*", 
                    RowBox[{"I", "/", "90"}]}]}], ")"}]}], ")"}], "/", 
                 "4"}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"pinf", "^", "5"}], "/", "403"}]}], "-", 
             RowBox[{"902", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"nu", "^", "2"}], "-", 
                   RowBox[{
                    RowBox[{"247", "/", "82"}], "*", "nu"}], "+", 
                   RowBox[{"71", "/", "82"}]}], ")"}], "*", "bm1", "*", "bm2",
                  "*", 
                 RowBox[{"u", "^", "3"}], "*", "I"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"51", "/", "82"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"3081", "/", "328"}], "*", "nu"}], "-", 
                    RowBox[{"1401", "/", "328"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "-", 
                   RowBox[{"27", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"137", "/", "24"}], "*", "nu"}], "+", 
                    RowBox[{"47", "/", "24"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "/", "41"}]}]}], ")"}], "*", 
                 RowBox[{"u", "^", "2"}]}], "-", 
                RowBox[{"129", "*", "I", "*", "bm2", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"nu", "^", "2"}], "+", 
                   RowBox[{
                    RowBox[{"719", "/", "43"}], "*", "nu"}], "+", 
                   RowBox[{"944", "/", "43"}]}], ")"}], "*", "bm1", "*", 
                 RowBox[{"u", "/", "328"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"45", "*", 
                   RowBox[{"bm2", "^", "2"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{"131", "*", "nu"}], "-", "43"}], ")"}]}], ")"}], 
                 "/", "656"}]}], ")"}], "*", "Pi", "*", 
              RowBox[{
               RowBox[{"pinf", "^", "4"}], "/", "1209"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2772", "*", "bm2", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "*", "I"}], "-", 
                    RowBox[{"2", "*", "LN0"}], "+", 
                    RowBox[{"11", "/", "6"}]}], ")"}], "*", "bm1", "*", "u"}],
                   "-", 
                  RowBox[{"bm2", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "-", 
                    RowBox[{"11", "*", 
                    RowBox[{"I", "/", "12"}]}], "+", 
                    RowBox[{"Pi", "/", "2"}]}], ")"}]}]}], ")"}], "*", 
                RowBox[{"pinf", "^", "3"}]}], ")"}], "/", "403"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"99", "*", "Pi", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", "*", 
                   RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"19", "/", "36"}]}], ")"}], "*", 
                   RowBox[{"(", 
                    RowBox[{"bm1", "+", "bm2"}], ")"}], "*", 
                   RowBox[{"(", 
                    RowBox[{"bm1", "-", "bm2"}], ")"}], "*", 
                   RowBox[{
                    RowBox[{"u", "^", "2"}], "/", "13"}]}], "+", 
                  RowBox[{"bm2", "*", "bm1", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "62"}], "/", "39"}], "+", "nu"}], ")"}], "*",
                    "u", "*", "I"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"15", "*", 
                    RowBox[{"bm2", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"47", "/", "15"}]}], ")"}]}], ")"}], "/", 
                   "26"}]}], ")"}], "*", 
                RowBox[{"pinf", "^", "2"}]}], ")"}], "/", "31"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1386", "*", "bm2", "*", "Pi", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"bm1", "*", "u", "*", "I"}], "-", 
                  RowBox[{"bm2", "/", "2"}]}], ")"}]}], ")"}], "/", "403"}]}],
             ")"}], "*", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "u"}], "]"}]}]}], ")"}], "*", 
        RowBox[{
         RowBox[{"u", "^", "2"}], "/", "4675"}]}]}], ")"}], "*", 
     RowBox[{"nu", "/", 
      RowBox[{"(", 
       RowBox[{"252", "*", "u", "*", "b", "*", 
        RowBox[{"pinf", "^", "3"}]}], ")"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"LN0", "->", 
      RowBox[{"Log", "[", 
       RowBox[{"2", "*", "b0", "*", "u", "*", "pinf", "*", 
        RowBox[{
         RowBox[{"Exp", "[", "EulerGamma", "]"}], "/", "b"}]}], "]"}]}], 
     "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.977286140672692*^9, 3.977286142478386*^9}, {
  3.9772862028331203`*^9, 3.977286208953347*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"c0808083-232d-6b4e-8272-c8a4e5f9ca8a"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"U22G2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"Pi", "/", "5"}], "]"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"U2G2all", ",", "bm1", ",", "2"}], "]"}], "-", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"U2G2all", ",", "bm2", ",", "2"}], "]"}], "-", 
       RowBox[{"I", "*", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"U2G2all", ",", "bm1", ",", "1"}], "]"}], ",", "bm2", ",", 
          "1"}], "]"}]}]}], ")"}]}], "//", "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.973406438350057*^9, 3.973406453226185*^9}, {
  3.977285913608303*^9, 3.97728603027856*^9}, {3.977286224431619*^9, 
  3.977286253889015*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"fac59b19-140c-d94c-8c55-459cb776e098"],

Cell[BoxData[
 RowBox[{"U20G2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", "*", 
       RowBox[{"Pi", "/", "15"}]}], "]"}]}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"U2G2all", ",", "bm1", ",", "2"}], "]"}], "+", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"U2G2all", ",", "bm2", ",", "2"}], "]"}]}], ")"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.977286642561163*^9, 3.9772866672284546`*^9}, {
  3.977286745164274*^9, 3.977286748683972*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"daeafac2-3eec-c540-ba7e-f9a1daeb86b5"]
}, Closed]],

Cell[CellGroupData[{

Cell["U2 @ G3 (2 loop level)", "Section",
 CellChangeTimes->{{3.9714955991250763`*^9, 3.971495604899969*^9}, {
   3.972099058559271*^9, 3.972099060938858*^9}, {3.972544889124029*^9, 
   3.972544894244196*^9}, {3.9772858492173862`*^9, 3.9772858542950687`*^9}, 
   3.977286097092161*^9, {3.985928833522089*^9, 
   3.9859288386760197`*^9}},ExpressionUUID->"97a6ea30-c445-f942-9a64-\
8ca803cdecba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U2G3all", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"39", "*", "nu", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "856"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"BesselK", "[", 
               RowBox[{"1", ",", "u"}], "]"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"bm1", "^", "2"}], "/", "2"}], "-", 
                   RowBox[{
                    RowBox[{"bm2", "^", "2"}], "/", "2"}]}], ")"}], "*", 
                 "u"}], "+", 
                RowBox[{"bm1", "*", "bm2", "*", "I"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"BesselK", "[", 
               RowBox[{"0", ",", "u"}], "]"}], "*", "bm2", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bm1", "*", "u", "*", "I"}], "-", 
                RowBox[{"bm2", "/", "2"}]}], ")"}]}]}], ")"}], "*", 
           RowBox[{"u", "^", "3"}], "*", 
           RowBox[{"pinf", "^", "6"}], "*", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"r0", "/", "b0"}], "]"}], "/", "585"}]}], "+", 
          RowBox[{"Pi", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "16073"}], "*", "I", "*", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "/", "67392"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "Pi"}], "/", "2"}], "-", 
                    RowBox[{"LN0", "*", "I"}], "+", 
                    RowBox[{"800443", "*", 
                    RowBox[{"I", "/", "673920"}]}]}], ")"}], "*", "nu"}], "-", 
                   RowBox[{"671", "*", 
                    RowBox[{"I", "/", "936"}]}], "+", 
                   RowBox[{"61", "*", "I", "*", 
                    RowBox[{"LN0", "/", "78"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"61", "*", "Pi"}], ")"}], "/", "156"}]}], ")"}], 
                 "*", 
                 RowBox[{"bm2", "^", "2"}]}], "+", 
                RowBox[{"bm1", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"16073", "*", 
                    RowBox[{"nu", "^", "2"}]}], ")"}]}], "/", "33696"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "*", "I"}], "-", 
                    RowBox[{"2", "*", "LN0"}], "+", 
                    RowBox[{"800443", "/", "336960"}]}], ")"}], "*", "nu"}], 
                   "-", 
                   RowBox[{"671", "/", "468"}], "-", 
                   RowBox[{"61", "*", "I", "*", 
                    RowBox[{"Pi", "/", "78"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"61", "*", "LN0"}], ")"}], "/", "39"}]}], ")"}], 
                 "*", "bm2"}], "+", 
                RowBox[{"16073", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"nu", "^", "2"}], "*", "I"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"33696", "*", "Pi"}], ")"}], "/", "16073"}], "+", 
                    RowBox[{"67392", "*", "I", "*", 
                    RowBox[{"LN0", "/", "16073"}]}], "-", 
                    RowBox[{"800443", "*", 
                    RowBox[{"I", "/", "160730"}]}]}], ")"}], "*", "nu"}], "+", 
                   RowBox[{"48312", "*", 
                    RowBox[{"I", "/", "16073"}]}], "-", 
                   RowBox[{"52704", "*", "I", "*", 
                    RowBox[{"LN0", "/", "16073"}]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"26352", "*", "Pi"}], ")"}], "/", "16073"}]}], 
                  ")"}], "*", 
                 RowBox[{
                  RowBox[{"bm1", "^", "2"}], "/", "67392"}]}]}], ")"}], "*", 
              RowBox[{"pinf", "^", "2"}], "*", 
              RowBox[{"u", "^", "4"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"18", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6569", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "/", "8640"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "25"}], "*", "I", "*", 
                    RowBox[{"LN0", "/", "18"}]}], "+", 
                    RowBox[{"94733", "*", 
                    RowBox[{"I", "/", "466560"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"25", "*", "Pi"}], ")"}], "/", "36"}]}], ")"}], 
                    "*", "nu"}], "+", 
                    RowBox[{"113", "*", "I", "*", 
                    RowBox[{"LN0", "/", "108"}]}], "-", 
                    RowBox[{"1243", "*", 
                    RowBox[{"I", "/", "1296"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"113", "*", "Pi"}], ")"}], "/", "216"}]}], ")"}], 
                    "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                   RowBox[{"bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"36671", "*", 
                    RowBox[{"nu", "^", "2"}]}], ")"}], "/", "38880"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "*", "I"}], "-", 
                    RowBox[{"2", "*", "LN0"}], "+", 
                    RowBox[{"1003", "/", "46656"}]}], ")"}], "*", "nu"}], "-", 
                    RowBox[{"2", "*", "I", "*", 
                    RowBox[{"Pi", "/", "27"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "*", "LN0"}], ")"}], "/", "27"}], "-", 
                    RowBox[{"11", "/", "81"}]}], ")"}], "*", "bm2"}], "-", 
                   RowBox[{"14221", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "*", "I"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "47520"}], "*", "I", "*", 
                    RowBox[{"LN0", "/", "14221"}]}], "-", 
                    RowBox[{"84703", "*", 
                    RowBox[{"I", "/", "85326"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"23760", "*", "Pi"}], ")"}], "/", "14221"}]}], 
                    ")"}], "*", "nu"}], "-", 
                    RowBox[{"69840", "*", "I", "*", 
                    RowBox[{"LN0", "/", "14221"}]}], "+", 
                    RowBox[{"64020", "*", 
                    RowBox[{"I", "/", "14221"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"34920", "*", "Pi"}], ")"}], "/", "14221"}]}], 
                    ")"}], "*", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "/", "77760"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"pinf", "^", "2"}], "/", "13"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", "*", "I", "*", 
                    RowBox[{"nu", "/", "468"}]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"7", "*", "Pi"}], ")"}], "/", "13"}], "-", 
                   RowBox[{"14", "*", "I", "*", 
                    RowBox[{"LN0", "/", "13"}]}], "+", 
                   RowBox[{"77", "*", 
                    RowBox[{"I", "/", "78"}]}]}], ")"}], "*", 
                 RowBox[{"bm2", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"14", "*", "bm1", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "*", "I"}], "+", 
                    RowBox[{"nu", "/", "36"}], "-", 
                    RowBox[{"2", "*", "LN0"}], "+", 
                    RowBox[{"11", "/", "6"}]}], ")"}], "*", "bm2"}], ")"}], 
                 "/", "13"}], "-", 
                RowBox[{"7", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"nu", "*", "I"}], "-", 
                   RowBox[{"72", "*", "I", "*", "LN0"}], "+", 
                   RowBox[{"66", "*", "I"}], "-", 
                   RowBox[{"36", "*", "Pi"}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"bm1", "^", "2"}], "/", "468"}]}]}], ")"}], "*", 
              RowBox[{"u", "^", "3"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"15", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5431", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "/", "4800"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], "*", "I", "*", 
                    RowBox[{"LN0", "/", "3"}]}], "+", 
                    RowBox[{"3751", "*", 
                    RowBox[{"I", "/", "9600"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "*", "Pi"}], ")"}], "/", "6"}]}], ")"}], "*",
                     "nu"}], "+", 
                    RowBox[{"113", "*", "I", "*", 
                    RowBox[{"LN0", "/", "90"}]}], "-", 
                    RowBox[{"1243", "*", 
                    RowBox[{"I", "/", "1080"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"113", "*", "Pi"}], ")"}], "/", "180"}]}], ")"}], 
                    "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"44263", "*", 
                    RowBox[{"nu", "^", "2"}]}], ")"}], "/", "64800"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "*", "I"}], "-", 
                    RowBox[{"2", "*", "LN0"}], "+", 
                    RowBox[{"649753", "/", "388800"}]}], ")"}], "*", "nu"}], 
                    "+", 
                    RowBox[{"5", "*", "I", "*", 
                    RowBox[{"Pi", "/", "6"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "*", "LN0"}], ")"}], "/", "3"}], "+", 
                    RowBox[{"55", "/", "36"}]}], ")"}], "*", "bm1", "*", 
                    "bm2"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"371", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "*", "I"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3520", "*", "I", "*", 
                    RowBox[{"LN0", "/", "1113"}]}], "-", 
                    RowBox[{"1315", "*", 
                    RowBox[{"I", "/", "378"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1760", "*", "Pi"}], ")"}], "/", "1113"}]}], 
                    ")"}], "*", "nu"}], "+", 
                    RowBox[{"15520", "*", "I", "*", 
                    RowBox[{"LN0", "/", "3339"}]}], "-", 
                    RowBox[{"42680", "*", 
                    RowBox[{"I", "/", "10017"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"7760", "*", "Pi"}], ")"}], "/", "3339"}]}], 
                    ")"}]}], ")"}], "/", "1600"}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"pinf", "^", "2"}], "/", "13"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"461", "*", "I", "*", 
                    RowBox[{"nu", "/", "390"}]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"7", "*", "Pi"}], ")"}], "/", "13"}], "-", 
                   RowBox[{"14", "*", "I", "*", 
                    RowBox[{"LN0", "/", "13"}]}], "+", 
                   RowBox[{"77", "*", 
                    RowBox[{"I", "/", "78"}]}]}], ")"}], "*", 
                 RowBox[{"bm2", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"14", "*", "bm1", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "*", "I"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1531", "*", "nu"}], ")"}], "/", "1260"}], "-", 
                    RowBox[{"2", "*", "LN0"}], "+", 
                    RowBox[{"11", "/", "6"}]}], ")"}], "*", "bm2"}], ")"}], 
                 "/", "13"}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"74", "*", 
                   RowBox[{"bm1", "^", "2"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "*", "I"}], "-", 
                    RowBox[{"315", "*", "I", "*", 
                    RowBox[{"LN0", "/", "37"}]}], "+", 
                    RowBox[{"1155", "*", 
                    RowBox[{"I", "/", "148"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"315", "*", "Pi"}], ")"}], "/", "74"}]}], ")"}]}],
                   ")"}], "/", "585"}]}], ")"}], "*", 
              RowBox[{"u", "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"15", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"24491", "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "+", 
                    RowBox[{"21311", "/", "48982"}]}], ")"}], "*", "nu", "*", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "/", "43200"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"40423", "*", 
                    RowBox[{"nu", "^", "2"}]}], ")"}], "/", "64800"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "*", "I"}], "-", 
                    RowBox[{"2", "*", "LN0"}], "+", 
                    RowBox[{"216371", "/", "129600"}]}], ")"}], "*", "nu"}], 
                    "+", 
                    RowBox[{"5", "*", "I", "*", 
                    RowBox[{"Pi", "/", "6"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "*", "LN0"}], ")"}], "/", "3"}], "+", 
                    RowBox[{"55", "/", "36"}]}], ")"}], "*", "bm1", "*", 
                    "bm2"}], "+", 
                   RowBox[{"409", "*", "I", "*", "nu", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "+", 
                    RowBox[{"3397", "/", "818"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "/", "8640"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"pinf", "^", "2"}], "/", "13"}]}], "+", 
                RowBox[{"21", "*", "I", "*", "nu", "*", 
                 RowBox[{
                  RowBox[{"bm2", "^", "2"}], "/", "20"}]}], "+", 
                RowBox[{"14", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Pi", "*", "I"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1171", "*", "nu"}], ")"}], "/", "1260"}], "-", 
                   RowBox[{"2", "*", "LN0"}], "+", 
                   RowBox[{"11", "/", "6"}]}], ")"}], "*", "bm1", "*", 
                 RowBox[{"bm2", "/", "13"}]}], "+", 
                RowBox[{"23", "*", "I", "*", 
                 RowBox[{"bm1", "^", "2"}], "*", 
                 RowBox[{"nu", "/", "156"}]}]}], ")"}], "*", "u"}], "+", 
             RowBox[{"409", "*", "I", "*", "nu", "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"24491", "*", "nu"}], ")"}], "/", "2045"}], "+", 
                    RowBox[{"21311", "/", "4090"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "+", 
                    RowBox[{"3397", "/", "818"}]}], ")"}]}]}], ")"}], "*", 
                  RowBox[{"pinf", "^", "2"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1104", "*", 
                    RowBox[{"bm1", "^", "2"}]}], ")"}], "/", "409"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"39312", "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}], "/", "2045"}]}], 
                ")"}], "/", "7488"}]}]}], ")"}], "*", 
           RowBox[{"pinf", "^", "5"}], "*", 
           RowBox[{"Exp", "[", 
            RowBox[{"-", "u"}], "]"}]}], "+", 
          RowBox[{"82", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "75"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bm2", "*", "bm1", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"nu", "^", "3"}], "+", 
                   RowBox[{
                    RowBox[{"2281", "/", "75"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                   RowBox[{
                    RowBox[{"756", "/", "25"}], "*", "nu"}], "+", 
                   RowBox[{"152", "/", "25"}]}], ")"}], "*", 
                 RowBox[{"pinf", "^", "6"}], "*", 
                 RowBox[{"u", "^", "4"}], "*", "I"}], "+", 
                RowBox[{"194", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2719"}], "/", "388"}], "*", 
                    RowBox[{"nu", "^", "3"}]}], "-", 
                    RowBox[{
                    RowBox[{"7751", "/", "388"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"28631", "/", "388"}], "*", "nu"}], "-", 
                    RowBox[{"2009", "/", "97"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"415", "/", "194"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"4991", "/", "388"}], "*", "nu"}], "+", 
                    RowBox[{"835", "/", "194"}]}], ")"}]}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "2"}]}], "-", 
                   RowBox[{"451", "*", 
                    RowBox[{"(", 
                    RowBox[{"bm1", "+", "bm2"}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"247", "/", "82"}], "*", "nu"}], "+", 
                    RowBox[{"71", "/", "82"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"bm1", "-", "bm2"}], ")"}], "/", "97"}]}]}], 
                  ")"}], "*", 
                 RowBox[{"pinf", "^", "4"}], "*", 
                 RowBox[{
                  RowBox[{"u", "^", "3"}], "/", "75"}]}], "+", 
                RowBox[{"1022", "*", "I", "*", "bm2", "*", "bm1", "*", 
                 RowBox[{"pinf", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"5028", "/", "511"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"26039", "/", "2044"}], "*", "nu"}], "+", 
                    RowBox[{"2551", "/", "4088"}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "4"}]}], "-", 
                   RowBox[{"154", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"1157", "/", "98"}], "*", "nu"}], "+", 
                    RowBox[{"1073", "/", "196"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "73"}]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3564", "*", "nu"}], ")"}], "/", "511"}], "+", 
                   RowBox[{"1881", "/", "511"}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"u", "^", "2"}], "/", "75"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"16", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "47"}], "/", "10"}], "*", 
                    RowBox[{"nu", "^", "3"}]}], "-", 
                    RowBox[{"61", "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"34437", "/", "160"}], "*", "nu"}], "-", 
                    RowBox[{"7", "/", "20"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"23", "/", "5"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"7599", "/", "64"}], "*", "nu"}], "-", 
                    RowBox[{"773", "/", "10"}]}], ")"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "6"}], "/", "5"}]}], "-", 
                   RowBox[{"176", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "13"}], "/", "2"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"2653", "/", "32"}], "*", "nu"}], "-", 
                    RowBox[{"1021", "/", "16"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"455", "/", "32"}], "*", "nu"}], "-", "46"}], 
                    ")"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "25"}]}], "-", 
                   RowBox[{"1782", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"17", "*", "nu"}], ")"}]}], "/", "9"}], "+", 
                    RowBox[{"223", "/", "54"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"23", "/", "27"}]}], ")"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "25"}]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1386", "*", 
                    RowBox[{"bm1", "^", "2"}]}], ")"}], "/", "25"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1386", "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}], "/", "25"}]}], ")"}], 
                 "*", "u"}], "+", 
                RowBox[{"288", "*", "I", "*", "bm2", "*", "bm1", "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "77"}], "/", "8"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"43", "/", "6"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"14305", "/", "192"}], "*", "nu"}], "-", 
                    RowBox[{"21409", "/", "384"}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "6"}]}], "-", 
                    RowBox[{"11", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"215", "/", "32"}], "*", "nu"}], "-", 
                    RowBox[{"913", "/", "64"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "3"}]}], "-", 
                    RowBox[{"121", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"19", "/", "22"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "8"}]}]}], ")"}], "/", 
                  "25"}]}]}], ")"}], "*", 
              RowBox[{"u", "^", "2"}], "*", 
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{"Qas2", "[", 
                  RowBox[{
                   RowBox[{"1", "/", "2"}], ",", "u"}], "]"}], ",", "u"}], 
                "]"}], "/", "3608"}]}], "-", 
             RowBox[{"627", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"976", "*", "bm2", "*", "bm1", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"1475", "/", "488"}], "*", "nu"}], "+", 
                    RowBox[{"1139", "/", "976"}]}], ")"}], "*", 
                   RowBox[{"pinf", "^", "4"}], "*", 
                   RowBox[{"u", "^", "3"}]}], ")"}], "/", "209"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2659", "/", "418"}], "+", 
                    RowBox[{
                    RowBox[{"223", "/", "209"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"1612", "/", "209"}], "*", "nu"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2653", "/", "209"}], "+", 
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"1061", "/", "209"}], "*", "nu"}]}], ")"}]}]}], 
                    ")"}], "*", 
                    RowBox[{"pinf", "^", "2"}]}], "-", 
                   RowBox[{"54", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"143", "/", "114"}]}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"bm1", "-", "bm2"}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"bm1", "+", "bm2"}], ")"}], "/", "11"}]}]}], 
                  ")"}], "*", 
                 RowBox[{"pinf", "^", "2"}], "*", 
                 RowBox[{"u", "^", "2"}], "*", "I"}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"63", "*", "bm2", "*", "bm1", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "24"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"241", "/", "7"}], "*", "nu"}], "+", 
                    RowBox[{"809", "/", "14"}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "4"}]}], "-", 
                    RowBox[{"312", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"17", "/", "156"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "7"}]}]}], ")"}], "*", 
                   "u"}], ")"}], "/", "209"}], "+", 
                RowBox[{"45", "*", "I", "*", 
                 RowBox[{"(", 
                  RowBox[{"bm1", "+", "bm2"}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "168"}], "/", "5"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{"94", "*", "nu"}], "-", "52"}], ")"}], "*", 
                    RowBox[{"pinf", "^", "4"}]}], "-", 
                   RowBox[{"36", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "+", 
                    RowBox[{"27", "/", "10"}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"bm1", "-", "bm2"}], ")"}], "/", "418"}]}]}], 
               ")"}], "*", 
              RowBox[{"pinf", "^", "2"}], "*", 
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{"Qat", "[", 
                  RowBox[{
                   RowBox[{"1", "/", "2"}], ",", "u"}], "]"}], ",", "u"}], 
                "]"}], "/", "164"}]}], "+", 
             RowBox[{"1275", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"nu", "^", "2"}], "-", 
                   RowBox[{
                    RowBox[{"82", "/", "25"}], "*", "nu"}], "+", 
                   RowBox[{"2798", "/", "2125"}]}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{"bm1", "+", "bm2"}], ")"}], "*", 
                 RowBox[{"pinf", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{"bm1", "-", "bm2"}], ")"}], "*", 
                 RowBox[{"u", "^", "3"}], "*", "I"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"768", "*", "bm2", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"83", "/", "16"}], "*", "nu"}], "-", 
                    RowBox[{"2501", "/", "640"}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"117", "*", "nu"}], ")"}], "/", "32"}], "+", 
                    RowBox[{"183", "/", "64"}]}], ")"}], "*", "bm1", "*", 
                   RowBox[{"pinf", "^", "2"}], "*", 
                   RowBox[{"u", "^", "2"}]}], ")"}], "/", "425"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "213"}], "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "35"}], "/", "71"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"1930", "/", "71"}], "*", "nu"}], "+", 
                    RowBox[{"2922", "/", "355"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"274", "/", "71"}], "*", "nu"}], "+", 
                    RowBox[{"1468", "/", "71"}]}], ")"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "425"}]}], "+", 
                   RowBox[{"1188", "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"25", "*", "nu"}], ")"}]}], "/", "11"}], "+", 
                    RowBox[{"239", "/", "66"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"29", "/", "66"}]}], ")"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "425"}]}], "+", 
                   RowBox[{"1512", "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{"bm1", "+", "bm2"}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"bm1", "-", "bm2"}], ")"}], "/", "425"}]}]}], 
                  ")"}], "*", "u"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"18", "*", "bm2", "*", "bm1", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "168"}], "/", "5"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{"32", "*", "nu"}], "+", 
                    RowBox[{"454", "/", "5"}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "4"}]}], "-", 
                    RowBox[{"36", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"17", "/", "30"}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
                 "85"}]}], ")"}], "*", "u", "*", 
              RowBox[{"pinf", "^", "2"}], "*", 
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{"Qas", "[", 
                  RowBox[{"1", ",", "u"}], "]"}], ",", "u"}], "]"}], "/", 
               "656"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"3852", "*", 
                   RowBox[{"pinf", "^", "6"}], "*", 
                   RowBox[{"u", "^", "2"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "/", "2"}], "-", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "/", "2"}]}], ")"}], "*", 
                    "u"}], "+", 
                    RowBox[{"bm1", "*", "bm2", "*", "I"}]}], ")"}], "*", 
                   RowBox[{"Log", "[", "r0", "]"}]}], ")"}], "/", "205"}], 
                "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1926", "*", 
                   RowBox[{"u", "^", "2"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "/", "2"}], "-", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "/", "2"}]}], ")"}], "*", 
                    "u"}], "+", 
                    RowBox[{"bm1", "*", "bm2", "*", "I"}]}], ")"}], "*", 
                   RowBox[{"pinf", "^", "6"}], "*", 
                   RowBox[{"Log", "[", "2", "]"}]}], ")"}], "/", "205"}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"3852", "*", 
                   RowBox[{"pinf", "^", "6"}], "*", 
                   RowBox[{"u", "^", "2"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "/", "2"}], "-", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "/", "2"}]}], ")"}], "*", 
                    "u"}], "+", 
                    RowBox[{"bm1", "*", "bm2", "*", "I"}]}], ")"}], "*", 
                   RowBox[{"Log", "[", "b", "]"}]}], ")"}], "/", "205"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1926", "*", 
                   RowBox[{"u", "^", "2"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "/", "2"}], "-", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "/", "2"}]}], ")"}], "*", 
                    "u"}], "+", 
                    RowBox[{"bm1", "*", "bm2", "*", "I"}]}], ")"}], "*", 
                   RowBox[{"pinf", "^", "6"}], "*", 
                   RowBox[{"Log", "[", "u", "]"}]}], ")"}], "/", "205"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"bm1", "+", "bm2"}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{"bm1", "-", "bm2"}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "-", 
                    RowBox[{"796", "*", 
                    RowBox[{"I", "/", "123"}]}], "+", 
                    RowBox[{"Pi", "/", "2"}]}], ")"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "247"}], "*", "I", "*", 
                    RowBox[{"LN0", "/", "82"}]}], "+", 
                    RowBox[{"403", "*", 
                    RowBox[{"I", "/", "60"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"247", "*", "Pi"}], ")"}], "/", "164"}]}], ")"}], 
                    "*", "nu"}], "+", 
                    RowBox[{"71", "*", "I", "*", 
                    RowBox[{"LN0", "/", "82"}]}], "-", 
                    RowBox[{"781", "*", 
                    RowBox[{"I", "/", "984"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"71", "*", "Pi"}], ")"}], "/", "164"}]}], ")"}], 
                    "*", "Pi", "*", "pinf"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"75", "*", 
                    RowBox[{"nu", "^", "3"}]}], ")"}], "/", "3608"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2281", "*", 
                    RowBox[{"nu", "^", "2"}]}], ")"}], "/", "3608"}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"567", "*", "nu"}], ")"}], "/", "902"}], "+", 
                   RowBox[{"57", "/", "451"}]}], ")"}], "*", 
                 RowBox[{"pinf", "^", "6"}], "*", 
                 RowBox[{"u", "^", "5"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"49", "*", "bm2", "*", "bm1", "*", 
                   RowBox[{"pinf", "^", "4"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "*", "I"}], "-", 
                    RowBox[{"2", "*", "LN0"}], "-", 
                    RowBox[{"107", "/", "1470"}]}], ")"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "671"}], "*", "I", "*", 
                    RowBox[{"Pi", "/", "98"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"671", "*", "LN0"}], ")"}], "/", "49"}], "-", 
                    RowBox[{"9881", "/", "420"}]}], ")"}], "*", "nu"}], "+", 
                    RowBox[{"20", "*", "I", "*", 
                    RowBox[{"Pi", "/", "7"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"40", "*", "LN0"}], ")"}], "/", "7"}], "+", 
                    RowBox[{"110", "/", "21"}]}], ")"}], "*", "Pi", "*", 
                    RowBox[{"pinf", "^", "3"}]}], "+", 
                    RowBox[{"17", "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"19933", "/", "1666"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"8683", "/", "238"}], "*", "nu"}], "+", 
                    RowBox[{"112209", "/", "8330"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "22"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"162", "*", "Pi", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "*", "I"}], "-", 
                    RowBox[{"2", "*", "LN0"}], "+", 
                    RowBox[{"41", "/", "9"}]}], ")"}], "*", "nu"}], "-", 
                    RowBox[{"19", "*", "I", "*", 
                    RowBox[{"Pi", "/", "36"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"19", "*", "LN0"}], ")"}], "/", "18"}], "-", 
                    RowBox[{"209", "/", "216"}]}], ")"}], "*", "pinf"}], 
                    ")"}], "/", "49"}], "-", 
                    RowBox[{"41", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "/", "49"}]}], "+", 
                    RowBox[{"247", "*", "I", "*", 
                    RowBox[{"nu", "/", "98"}]}], "-", 
                    RowBox[{"71", "*", 
                    RowBox[{"I", "/", "98"}]}]}], ")"}], "*", 
                   RowBox[{"u", "^", "4"}]}], ")"}], "/", "41"}], "+", 
                RowBox[{"24", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "54"}], "/", "5"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"13", "*", 
                    RowBox[{"Pi", "^", "2"}]}], ")"}], "/", "4"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1019", "*", 
                    RowBox[{"I", "/", "80"}]}], "-", 
                    RowBox[{"13", "*", "I", "*", 
                    RowBox[{"LN0", "/", "2"}]}]}], ")"}], "*", "Pi"}]}], 
                    ")"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"57", "/", "10"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1735", "*", 
                    RowBox[{"Pi", "^", "2"}]}], ")"}], "/", "64"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "104897"}], "*", 
                    RowBox[{"I", "/", "1920"}]}], "+", 
                    RowBox[{"1735", "*", "I", "*", 
                    RowBox[{"LN0", "/", "32"}]}]}], ")"}], "*", "Pi"}]}], 
                    ")"}], "*", "nu"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1771", "*", "Pi", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "-", 
                    RowBox[{"11", "*", 
                    RowBox[{"I", "/", "12"}]}], "+", 
                    RowBox[{"Pi", "/", "2"}]}], ")"}]}], ")"}], "/", "64"}]}],
                     ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"54", "/", "5"}], "+", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "/", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "193"}], "*", 
                    RowBox[{"I", "/", "120"}]}], "+", 
                    RowBox[{"LN0", "*", "I"}]}], ")"}], "*", "Pi"}]}], ")"}], 
                    "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "57"}], "/", "10"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "*", 
                    RowBox[{"Pi", "^", "2"}]}], ")"}], "/", "64"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"541", "*", 
                    RowBox[{"I", "/", "640"}]}], "+", 
                    RowBox[{"31", "*", "I", "*", 
                    RowBox[{"LN0", "/", "32"}]}]}], ")"}], "*", "Pi"}]}], 
                    ")"}], "*", "nu"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2071", "*", "Pi", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "-", 
                    RowBox[{"11", "*", 
                    RowBox[{"I", "/", "12"}]}], "+", 
                    RowBox[{"Pi", "/", "2"}]}], ")"}]}], ")"}], "/", "64"}]}],
                     ")"}]}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "5"}]}], "+", 
                   RowBox[{"63", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"31", "*", 
                    RowBox[{"nu", "^", "3"}]}], ")"}]}], "/", "297"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"114887", "*", 
                    RowBox[{"nu", "^", "2"}]}], ")"}], "/", "33264"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"41", "*", 
                    RowBox[{"Pi", "^", "2"}]}], ")"}], "/", "128"}], "-", 
                    RowBox[{"65971", "/", "7392"}]}], ")"}], "*", "nu"}], "-", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "/", "12"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "LN0"}], "*", "I"}], "+", 
                    RowBox[{"57", "*", 
                    RowBox[{"I", "/", "140"}]}]}], ")"}], "*", "Pi"}], "+", 
                    RowBox[{"LN0", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"107", "*", "EulerGamma"}], ")"}], "/", "210"}], 
                    "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"57", "*", "LN0"}], ")"}], "/", "70"}], "-", 
                    RowBox[{"517333", "/", "1455300"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"263", "*", 
                    RowBox[{"nu", "^", "3"}]}], ")"}], "/", "2376"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"132665", "*", 
                    RowBox[{"nu", "^", "2"}]}], ")"}], "/", "33264"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"41", "*", 
                    RowBox[{"Pi", "^", "2"}]}], ")"}]}], "/", "128"}], "+", 
                    RowBox[{"461855", "/", "22176"}]}], ")"}], "*", "nu"}], 
                    "+", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "/", "12"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "-", 
                    RowBox[{"57", "*", 
                    RowBox[{"I", "/", "140"}]}]}], ")"}], "*", "Pi"}], "-", 
                    RowBox[{"LN0", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"107", "*", "EulerGamma"}], ")"}], "/", "210"}], 
                    "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"57", "*", "LN0"}], ")"}], "/", "70"}], "-", 
                    RowBox[{"7091387", "/", "1455300"}]}], ")"}]}]}], ")"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "4"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"81", "*", "Pi", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "17"}], "*", "I", "*", 
                    RowBox[{"LN0", "/", "9"}]}], "+", 
                    RowBox[{"1501", "*", 
                    RowBox[{"I", "/", "540"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"17", "*", "Pi"}], ")"}], "/", "18"}]}], ")"}], 
                    "*", "nu"}], "+", 
                    RowBox[{"80", "*", "I", "*", 
                    RowBox[{"LN0", "/", "27"}]}], "-", 
                    RowBox[{"220", "*", 
                    RowBox[{"I", "/", "81"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"40", "*", "Pi"}], ")"}], "/", "27"}]}], ")"}], 
                    "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "-", 
                    RowBox[{"191", "*", 
                    RowBox[{"I", "/", "540"}]}], "+", 
                    RowBox[{"Pi", "/", "2"}]}], ")"}], "*", "nu"}], "+", 
                    RowBox[{"17", "*", "I", "*", 
                    RowBox[{"LN0", "/", "54"}]}], "-", 
                    RowBox[{"187", "*", 
                    RowBox[{"I", "/", "648"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"17", "*", "Pi"}], ")"}], "/", "108"}]}], 
                    ")"}]}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "3"}]}], ")"}], "/", "8"}], "-", 
                   RowBox[{"109", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "112"}], "/", "109"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"2194", "/", "109"}], "*", "nu"}], "-", 
                    RowBox[{"2575", "/", "218"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"2231", "/", "218"}], "*", "nu"}], "+", 
                    RowBox[{"1663", "/", "218"}]}], ")"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "48"}]}], "+", 
                   RowBox[{"63", "*", 
                    RowBox[{"(", 
                    RowBox[{"bm1", "+", "bm2"}], ")"}], "*", "Pi", "*", 
                    RowBox[{"(", 
                    RowBox[{"bm1", "-", "bm2"}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "-", 
                    RowBox[{"11", "*", 
                    RowBox[{"I", "/", "12"}]}], "+", 
                    RowBox[{"Pi", "/", "2"}]}], ")"}], "*", 
                    RowBox[{"pinf", "/", "8"}]}], "-", 
                   RowBox[{"27", "*", 
                    RowBox[{"(", 
                    RowBox[{"bm1", "+", "bm2"}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"19", "/", "36"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"bm1", "-", "bm2"}], ")"}], "/", "8"}]}]}], ")"}],
                  "*", 
                 RowBox[{"pinf", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"u", "^", "3"}], "/", "41"}]}], "+", 
                RowBox[{"72", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "21"}], "*", 
                    RowBox[{"I", "/", "8"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "18"}], "*", 
                    RowBox[{"I", "/", "5"}]}], "+", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "*", "I"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"89", "/", "30"}], "-", 
                    RowBox[{"2", "*", "LN0"}]}], ")"}], "*", "Pi"}]}], ")"}], 
                    "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"86", "*", 
                    RowBox[{"I", "/", "5"}]}], "-", 
                    RowBox[{"17", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "/", "32"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4933"}], "/", "2880"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"17", "*", "LN0"}], ")"}], "/", "16"}]}], ")"}], 
                    "*", "Pi"}]}], ")"}], "*", "nu"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"43", "*", "Pi", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "*", "I"}], "-", 
                    RowBox[{"2", "*", "LN0"}], "+", 
                    RowBox[{"11", "/", "6"}]}], ")"}]}], ")"}], "/", "4"}]}], 
                    ")"}], "*", 
                    RowBox[{"pinf", "^", "7"}]}], "+", 
                   RowBox[{"107", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8015", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "/", "21186"}]}], "-", 
                    RowBox[{"483055", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "/", "84744"}]}], "+", 
                    RowBox[{"1168465", "*", "I", "*", 
                    RowBox[{"nu", "/", "169488"}]}], "+", 
                    RowBox[{"35", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "/", "214"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"210", "*", "LN0"}], ")"}]}], "/", "107"}], "+", 
                    RowBox[{"171", "/", "214"}]}], ")"}], "*", "Pi"}], "-", 
                    RowBox[{"210", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"LN0", "^", "2"}], "/", "107"}]}], "+", 
                    RowBox[{"EulerGamma", "*", "I"}], "+", 
                    RowBox[{"171", "*", "I", "*", 
                    RowBox[{"LN0", "/", "107"}]}], "+", 
                    RowBox[{"53273573", "*", 
                    RowBox[{"I", "/", "11864160"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "6"}], "/", "20"}]}], "+", 
                   RowBox[{"33", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"112", "*", 
                    RowBox[{"I", "/", "55"}]}], "+", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "*", "I"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], "*", "LN0"}], "+", 
                    RowBox[{"533", "/", "330"}]}], ")"}], "*", "Pi"}]}], 
                    ")"}], "*", "nu"}], "+", 
                    RowBox[{"Pi", "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "*", "I"}], "-", 
                    RowBox[{"2", "*", "LN0"}], "+", 
                    RowBox[{"11", "/", "6"}]}], ")"}], "/", "11"}]}]}], ")"}],
                     "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "5"}], "/", "8"}]}], "-", 
                   RowBox[{"149", "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"7157", "/", "1192"}], "*", "nu"}], "-", 
                    RowBox[{"45053", "/", "2384"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "36"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"21", "*", "Pi", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "*", "I"}], "-", 
                    RowBox[{"2", "*", "LN0"}], "+", 
                    RowBox[{"11", "/", "6"}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "3"}]}], ")"}], "/", "8"}], "-", 
                   RowBox[{"33", "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"373", "/", "132"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "4"}]}]}], ")"}], "*", 
                 "bm2", "*", "bm1", "*", 
                 RowBox[{
                  RowBox[{"u", "^", "2"}], "/", "41"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"864", "*", "nu", "*", 
                    RowBox[{"bm2", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"1", "/", "2"}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "7"}]}], ")"}]}], "/", "205"}], "+", 
                   RowBox[{"564", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "56"}], "/", "47"}], "*", 
                    RowBox[{"nu", "^", "3"}]}], "+", 
                    RowBox[{
                    RowBox[{"23473", "/", "752"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"185381", "/", "3008"}], "*", "nu"}], "+", 
                    RowBox[{"11417", "/", "188"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"9985", "/", "752"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"3220", "/", "47"}], "*", "nu"}], "+", 
                    RowBox[{"12103", "/", "188"}]}], ")"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "6"}], "/", "451"}]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1512", "*", "nu", "*", 
                    RowBox[{"bm2", "^", "2"}], "*", 
                    RowBox[{"pinf", "^", "5"}]}], ")"}], "/", "205"}], "-", 
                   RowBox[{"156", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "16"}], "/", "13"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"2995", "/", "416"}], "*", "nu"}], "+", 
                    RowBox[{"311", "/", "104"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"3323", "/", "208"}], "*", "nu"}], "-", 
                    RowBox[{"137", "/", "8"}]}], ")"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "41"}]}], "-", 
                   RowBox[{"459", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"45", "*", "nu"}], ")"}]}], "/", "34"}], "+", 
                    RowBox[{"5", "/", "51"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "+", 
                    RowBox[{"71", "/", "102"}]}], ")"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "41"}]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"189", "*", 
                    RowBox[{"bm1", "^", "2"}]}], ")"}], "/", "41"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"567", "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}], "/", "82"}]}], ")"}], 
                 "*", "u"}], "+", 
                RowBox[{"1728", "*", "I", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "35"}], "/", "32"}], "+", 
                   RowBox[{"nu", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "+", 
                    RowBox[{"45", "/", "8"}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "7"}]}], "+", 
                   RowBox[{"5", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"81", "/", "2"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"5359", "/", "64"}], "*", "nu"}], "+", 
                    RowBox[{"12847", "/", "128"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "6"}], "/", "44"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"7", "*", "nu", "*", 
                    RowBox[{"pinf", "^", "5"}]}], ")"}], "/", "4"}], "-", 
                   RowBox[{"5", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"589", "/", "32"}], "*", "nu"}], "-", 
                    RowBox[{"2653", "/", "64"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "12"}]}], "-", 
                   RowBox[{"55", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], "/", "22"}], "+", "nu"}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "32"}]}]}], ")"}], "*", 
                 "bm2", "*", 
                 RowBox[{"bm1", "/", "205"}]}]}], ")"}], "*", 
              RowBox[{"BesselK", "[", 
               RowBox[{"1", ",", "u"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"3852", "*", "bm2", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"bm1", "*", "u", "*", "I"}], "-", 
                    RowBox[{"bm2", "/", "2"}]}], ")"}], "*", 
                   RowBox[{"u", "^", "2"}], "*", 
                   RowBox[{"pinf", "^", "6"}], "*", 
                   RowBox[{"Log", "[", "r0", "]"}]}], ")"}], "/", "205"}], 
                "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1926", "*", "bm2", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"bm1", "*", "u", "*", "I"}], "-", 
                    RowBox[{"bm2", "/", "2"}]}], ")"}], "*", 
                   RowBox[{"u", "^", "2"}], "*", 
                   RowBox[{"pinf", "^", "6"}], "*", 
                   RowBox[{"Log", "[", "2", "]"}]}], ")"}], "/", "205"}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"3852", "*", "bm2", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"bm1", "*", "u", "*", "I"}], "-", 
                    RowBox[{"bm2", "/", "2"}]}], ")"}], "*", 
                   RowBox[{"u", "^", "2"}], "*", 
                   RowBox[{"pinf", "^", "6"}], "*", 
                   RowBox[{"Log", "[", "b", "]"}]}], ")"}], "/", "205"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1926", "*", "bm2", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"bm1", "*", "u", "*", "I"}], "-", 
                    RowBox[{"bm2", "/", "2"}]}], ")"}], "*", 
                   RowBox[{"u", "^", "2"}], "*", 
                   RowBox[{"pinf", "^", "6"}], "*", 
                   RowBox[{"Log", "[", "u", "]"}]}], ")"}], "/", "205"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], "*", "LN0"}], "+", 
                    RowBox[{"1592", "/", "123"}], "+", 
                    RowBox[{"Pi", "*", "I"}]}], ")"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"247", "*", "LN0"}], ")"}], "/", "41"}], "-", 
                    RowBox[{"403", "/", "30"}], "-", 
                    RowBox[{"247", "*", "I", "*", 
                    RowBox[{"Pi", "/", "82"}]}]}], ")"}], "*", "nu"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"71", "*", "LN0"}], ")"}], "/", "41"}], "+", 
                    RowBox[{"71", "*", "I", "*", 
                    RowBox[{"Pi", "/", "82"}]}], "+", 
                    RowBox[{"781", "/", "492"}]}], ")"}], "*", "Pi", "*", 
                    "pinf"}], "+", 
                   RowBox[{"114", "*", 
                    RowBox[{"I", "/", "451"}]}], "+", 
                   RowBox[{"75", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "/", "1804"}]}], "+", 
                   RowBox[{"2281", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "/", "1804"}]}], "-", 
                   RowBox[{"567", "*", "I", "*", 
                    RowBox[{"nu", "/", "451"}]}]}], ")"}], "*", "bm2", "*", 
                 "bm1", "*", 
                 RowBox[{"pinf", "^", "6"}], "*", 
                 RowBox[{"u", "^", "5"}]}], "+", 
                RowBox[{"27", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Pi", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"5", "*", "Pi"}], ")"}]}], "/", "9"}], "+", 
                    RowBox[{"6181", "*", 
                    RowBox[{"I", "/", "540"}]}], "-", 
                    RowBox[{"10", "*", "I", "*", 
                    RowBox[{"LN0", "/", "9"}]}]}], ")"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"271", "*", "Pi"}], ")"}], "/", "18"}], "-", 
                    RowBox[{"58553", "*", 
                    RowBox[{"I", "/", "1080"}]}], "+", 
                    RowBox[{"271", "*", "I", "*", 
                    RowBox[{"LN0", "/", "9"}]}]}], ")"}], "*", "nu"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"467", "*", "Pi"}], ")"}], "/", "72"}], "-", 
                    RowBox[{"467", "*", "I", "*", 
                    RowBox[{"LN0", "/", "36"}]}], "+", 
                    RowBox[{"5137", "*", 
                    RowBox[{"I", "/", "432"}]}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "/", "2"}], "+", 
                    RowBox[{"3853", "*", 
                    RowBox[{"I", "/", "180"}]}], "+", 
                    RowBox[{"LN0", "*", "I"}]}], ")"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"59", "*", "Pi"}], ")"}], "/", "12"}], "-", 
                    RowBox[{"7819", "*", 
                    RowBox[{"I", "/", "360"}]}], "+", 
                    RowBox[{"59", "*", "I", "*", 
                    RowBox[{"LN0", "/", "6"}]}]}], ")"}], "*", "nu"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"47", "*", "Pi"}], ")"}], "/", "24"}], "-", 
                    RowBox[{"47", "*", "I", "*", 
                    RowBox[{"LN0", "/", "12"}]}], "+", 
                    RowBox[{"517", "*", 
                    RowBox[{"I", "/", "144"}]}]}], ")"}], "*", 
                    RowBox[{"bm1", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "3"}]}], "+", 
                   RowBox[{"269", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2869"}], "/", "538"}], "*", 
                    RowBox[{"nu", "^", "3"}]}], "-", 
                    RowBox[{
                    RowBox[{"12267", "/", "269"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"73735", "/", "538"}], "*", "nu"}], "-", 
                    RowBox[{"64632", "/", "1345"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"17613", "/", "538"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"50095", "/", "538"}], "*", "nu"}], "+", 
                    RowBox[{"48717", "/", "1345"}]}], ")"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "1188"}]}], "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "-", 
                    RowBox[{"41", "*", 
                    RowBox[{"I", "/", "18"}]}], "+", 
                    RowBox[{"Pi", "/", "2"}]}], ")"}], "*", "nu"}], "-", 
                    RowBox[{"19", "*", "I", "*", 
                    RowBox[{"LN0", "/", "36"}]}], "+", 
                    RowBox[{"209", "*", 
                    RowBox[{"I", "/", "432"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"19", "*", "Pi"}], ")"}], "/", "72"}]}], ")"}], 
                    "*", 
                    RowBox[{"(", 
                    RowBox[{"bm1", "+", "bm2"}], ")"}], "*", "Pi", "*", 
                    RowBox[{"(", 
                    RowBox[{"bm1", "-", "bm2"}], ")"}], "*", "pinf"}], "-", 
                   RowBox[{"41", "*", 
                    RowBox[{"(", 
                    RowBox[{"bm1", "+", "bm2"}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"247", "/", "82"}], "*", "nu"}], "+", 
                    RowBox[{"71", "/", "82"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"bm1", "-", "bm2"}], ")"}], "/", "54"}]}]}], 
                  ")"}], "*", 
                 RowBox[{"pinf", "^", "4"}], "*", 
                 RowBox[{
                  RowBox[{"u", "^", "4"}], "/", "41"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"48", "*", "bm2", "*", "bm1", "*", 
                   RowBox[{"pinf", "^", "2"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"54", "*", 
                    RowBox[{"I", "/", "5"}]}], "+", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "*", "I"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"97", "/", "24"}], "-", 
                    RowBox[{"2", "*", "LN0"}]}], ")"}], "*", "Pi"}]}], ")"}], 
                    "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "57"}], "*", 
                    RowBox[{"I", "/", "10"}]}], "-", 
                    RowBox[{"577", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "/", "64"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "8209"}], "/", "640"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"577", "*", "LN0"}], ")"}], "/", "32"}]}], ")"}], 
                    "*", "Pi"}]}], ")"}], "*", "nu"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"59", "*", "Pi", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "*", "I"}], "-", 
                    RowBox[{"2", "*", "LN0"}], "+", 
                    RowBox[{"11", "/", "6"}]}], ")"}]}], ")"}], "/", "8"}]}], 
                    ")"}], "*", 
                    RowBox[{"pinf", "^", "5"}]}], "+", 
                    RowBox[{"321", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"860", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "/", "3531"}]}], "-", 
                    RowBox[{"18215", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "/", "2354"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4305"}], "*", "I", "*", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "/", "6848"}]}], "+", 
                    RowBox[{"1770515", "*", 
                    RowBox[{"I", "/", "56496"}]}]}], ")"}], "*", "nu"}], "+", 
                    RowBox[{"35", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "/", "214"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"210", "*", "LN0"}], ")"}]}], "/", "107"}], "+", 
                    RowBox[{"171", "/", "214"}]}], ")"}], "*", "Pi"}], "-", 
                    RowBox[{"210", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"LN0", "^", "2"}], "/", "107"}]}], "+", 
                    RowBox[{"EulerGamma", "*", "I"}], "+", 
                    RowBox[{"171", "*", "I", "*", 
                    RowBox[{"LN0", "/", "107"}]}], "-", 
                    RowBox[{"21545789", "*", 
                    RowBox[{"I", "/", "3954720"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "40"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"45", "*", "Pi", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "*", "I"}], "-", 
                    RowBox[{"2", "*", "LN0"}], "+", 
                    RowBox[{"109", "/", "75"}]}], ")"}], "*", "nu"}], "-", 
                    RowBox[{"31", "*", "I", "*", 
                    RowBox[{"Pi", "/", "30"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "*", "LN0"}], ")"}], "/", "15"}], "-", 
                    RowBox[{"341", "/", "180"}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "3"}]}], ")"}], "/", "8"}], "-", 
                    RowBox[{"131", "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"3433", "/", "262"}], "*", "nu"}], "+", 
                    RowBox[{"4309", "/", "524"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "48"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"63", "*", "Pi", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "*", "I"}], "-", 
                    RowBox[{"2", "*", "LN0"}], "+", 
                    RowBox[{"11", "/", "6"}]}], ")"}], "*", "pinf"}], ")"}], 
                    "/", "16"}], "+", 
                    RowBox[{"57", "*", 
                    RowBox[{"I", "/", "32"}]}], "-", 
                    RowBox[{"27", "*", "I", "*", 
                    RowBox[{"nu", "/", "8"}]}]}], ")"}], "*", 
                   RowBox[{"u", "^", "3"}]}], ")"}], "/", "41"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "72"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], "/", "5"}], "+", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "/", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "-", 
                    RowBox[{"43", "*", 
                    RowBox[{"I", "/", "30"}]}]}], ")"}], "*", "Pi"}]}], ")"}],
                     "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", "/", "10"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"479", "*", 
                    RowBox[{"Pi", "^", "2"}]}], ")"}], "/", "64"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "479"}], "*", "I", "*", 
                    RowBox[{"LN0", "/", "32"}]}], "+", 
                    RowBox[{"24473", "*", 
                    RowBox[{"I", "/", "1920"}]}]}], ")"}], "*", "Pi"}]}], 
                    ")"}], "*", "nu"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"215", "*", "Pi", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "-", 
                    RowBox[{"11", "*", 
                    RowBox[{"I", "/", "12"}]}], "+", 
                    RowBox[{"Pi", "/", "2"}]}], ")"}]}], ")"}], "/", "64"}]}],
                     ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                    RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"46", "/", "15"}]}], ")"}], "*", "nu", "*", 
                    RowBox[{"bm1", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "7"}], "/", "41"}]}], "-", 
                   RowBox[{"378", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1999", "*", 
                    RowBox[{"nu", "^", "3"}]}], ")"}], "/", "8316"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"79165", "*", 
                    RowBox[{"nu", "^", "2"}]}], ")"}], "/", "33264"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"41", "*", 
                    RowBox[{"Pi", "^", "2"}]}], ")"}], "/", "128"}], "+", 
                    RowBox[{"41257", "/", "11088"}]}], ")"}], "*", "nu"}], 
                    "+", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "/", "12"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "-", 
                    RowBox[{"57", "*", 
                    RowBox[{"I", "/", "140"}]}]}], ")"}], "*", "Pi"}], "-", 
                    RowBox[{"LN0", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"107", "*", "EulerGamma"}], ")"}], "/", "210"}], 
                    "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"57", "*", "LN0"}], ")"}], "/", "70"}], "-", 
                    RowBox[{"8693689", "/", "2910600"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "-", 
                    RowBox[{"1367", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"10415", "/", "5468"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"413895", "/", "10936"}], "*", "nu"}], "+", 
                    RowBox[{"373759", "/", "6835"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "/", "8316"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "6"}], "/", "41"}]}], "-", 
                   RowBox[{"297", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"56", "/", "55"}], "+", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "/", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "-", 
                    RowBox[{"109", "*", 
                    RowBox[{"I", "/", "132"}]}]}], ")"}], "*", "Pi"}]}], 
                    ")"}], "*", "nu"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"47", "*", "Pi", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "-", 
                    RowBox[{"11", "*", 
                    RowBox[{"I", "/", "12"}]}], "+", 
                    RowBox[{"Pi", "/", "2"}]}], ")"}]}], ")"}], "/", "22"}]}],
                     ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"56", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", "nu"}], ")"}], "/", 
                    "55"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "5"}], "/", "41"}]}], "-", 
                   RowBox[{"137", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "203"}], "/", "137"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"4601", "/", "1096"}], "*", "nu"}], "+", 
                    RowBox[{"7427", "/", "548"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"14867", "/", "1096"}], "*", "nu"}], "-", 
                    RowBox[{"16775", "/", "548"}]}], ")"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "41"}]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"189", "*", "Pi", "*", 
                    RowBox[{"bm2", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "-", 
                    RowBox[{"11", "*", 
                    RowBox[{"I", "/", "12"}]}], "+", 
                    RowBox[{"Pi", "/", "2"}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "3"}]}], ")"}], "/", "41"}], "-", 
                   RowBox[{"567", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"29", "*", "nu"}], ")"}]}], "/", "21"}], "+", 
                    RowBox[{"157", "/", "42"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"7", "/", "3"}]}], ")"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "82"}]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"189", "*", 
                    RowBox[{"bm1", "^", "2"}]}], ")"}], "/", "82"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"189", "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}], "/", "82"}]}], ")"}], 
                 "*", 
                 RowBox[{"u", "^", "2"}]}], "+", 
                RowBox[{"432", "*", "I", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "105"}], "/", "16"}], "+", 
                   RowBox[{"nu", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "+", 
                    RowBox[{"34", "/", "3"}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "7"}]}], "+", 
                   RowBox[{"140", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"3387", "/", "896"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"44519", "/", "3584"}], "*", "nu"}], "+", 
                    RowBox[{"1215363", "/", "35840"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "6"}], "/", "99"}]}], "-", 
                   RowBox[{"40", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"6361", "/", "512"}], "*", "nu"}], "-", 
                    RowBox[{"13321", "/", "1024"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "9"}]}], "-", 
                   RowBox[{"225", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "+", 
                    RowBox[{"337", "/", "270"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "16"}]}]}], ")"}], "*", 
                 "bm2", "*", "bm1", "*", 
                 RowBox[{"u", "/", "205"}]}], "+", 
                RowBox[{"216", "*", 
                 RowBox[{"(", 
                  RowBox[{"bm1", "+", "bm2"}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "77"}], "/", "8"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"379", "/", "96"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"18673", "/", "192"}], "*", "nu"}], "-", 
                    RowBox[{"137", "/", "24"}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "6"}]}], "-", 
                   RowBox[{"11", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"787", "/", "32"}], "*", "nu"}], "+", 
                    RowBox[{"569", "/", "16"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "3"}]}], "-", 
                   RowBox[{"121", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "+", 
                    RowBox[{"57", "/", "11"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "8"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"bm1", "-", "bm2"}], ")"}], "/", "451"}]}]}], 
               ")"}], "*", 
              RowBox[{"BesselK", "[", 
               RowBox[{"0", ",", "u"}], "]"}]}], "+", 
             RowBox[{"379", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"75", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"nu", "^", "3"}], "+", 
                   RowBox[{
                    RowBox[{"2281", "/", "75"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                   RowBox[{
                    RowBox[{"756", "/", "25"}], "*", "nu"}], "+", 
                   RowBox[{"152", "/", "25"}]}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{"bm1", "+", "bm2"}], ")"}], "*", 
                 RowBox[{"pinf", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{"bm1", "-", "bm2"}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"u", "^", "4"}], "/", "3032"}]}], "+", 
                RowBox[{"bm2", "*", "bm1", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4625", "/", "1516"}], "+", 
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"1575", "/", "758"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"15677", "/", "1516"}], "*", "nu"}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "2"}]}], "-", 
                   RowBox[{"781", "/", "758"}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"451", "*", 
                    RowBox[{"nu", "^", "2"}]}], ")"}], "/", "379"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2717", "*", "nu"}], ")"}], "/", "758"}]}], ")"}],
                  "*", 
                 RowBox[{"pinf", "^", "4"}], "*", 
                 RowBox[{"u", "^", "3"}], "*", "I"}], "+", 
                RowBox[{"72", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "61"}], "/", "96"}], "*", 
                    RowBox[{"nu", "^", "3"}]}], "-", 
                    RowBox[{
                    RowBox[{"725", "/", "96"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"53227", "/", "384"}], "*", "nu"}], "-", 
                    RowBox[{"1733", "/", "32"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"355", "/", "48"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"45143", "/", "384"}], "*", "nu"}], "-", 
                    RowBox[{"2573", "/", "48"}]}], ")"}]}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "4"}]}], "-", 
                   RowBox[{"33", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "10"}], "/", "9"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"352", "/", "9"}], "*", "nu"}], "-", 
                    RowBox[{"319", "/", "18"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"5", "/", "6"}], "*", "nu"}], "+", 
                    RowBox[{"5", "/", "6"}]}], ")"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "16"}]}], "-", 
                   RowBox[{"99", "*", 
                    RowBox[{"(", 
                    RowBox[{"bm1", "+", "bm2"}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"19", "/", "36"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"bm1", "-", "bm2"}], ")"}], "/", "8"}]}]}], ")"}],
                  "*", 
                 RowBox[{"pinf", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"u", "^", "2"}], "/", "379"}]}], "+", 
                RowBox[{"168", "*", "I", "*", "bm2", "*", "bm1", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "99"}], "/", "8"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{"9", "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"1999", "/", "448"}], "*", "nu"}], "-", 
                    RowBox[{"71111", "/", "896"}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "6"}]}], "-", 
                   RowBox[{"22", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"1117", "/", "64"}], "*", "nu"}], "-", 
                    RowBox[{"395", "/", "128"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "7"}]}], "-", 
                   RowBox[{"495", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"25", "/", "12"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "28"}]}]}], ")"}], "*", 
                 RowBox[{"u", "/", "379"}]}], "-", 
                RowBox[{"108", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "77"}], "/", "8"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{"20", "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"6437", "/", "64"}], "*", "nu"}], "-", "52"}], 
                    ")"}], "*", 
                    RowBox[{"pinf", "^", "6"}]}], "-", 
                   RowBox[{"11", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"677", "/", "32"}], "*", "nu"}], "+", 
                    RowBox[{"109", "/", "8"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "3"}]}], "-", 
                   RowBox[{"121", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"34", "/", "11"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "8"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"bm2", "^", "2"}], "/", "379"}]}]}], ")"}], "*", 
              RowBox[{"u", "^", "2"}], "*", 
              RowBox[{
               RowBox[{"Qas2", "[", 
                RowBox[{
                 RowBox[{"1", "/", "2"}], ",", "u"}], "]"}], "/", "902"}]}], 
             "+", 
             RowBox[{"981", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"425", "*", "bm2", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"82", "/", "25"}], "*", "nu"}], "+", 
                    RowBox[{"2798", "/", "2125"}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "4"}], "*", 
                    RowBox[{"u", "^", "4"}]}], ")"}], "/", "327"}], "+", 
                   RowBox[{
                    RowBox[{"pinf", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "19"}], "/", "109"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"1079", "/", "109"}], "*", "nu"}], "+", 
                    RowBox[{"2916", "/", "545"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"415", "/", "109"}], "*", "nu"}], "+", 
                    RowBox[{"83", "/", "109"}]}], ")"}]}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "2"}]}], "-", 
                    RowBox[{"234", "*", 
                    RowBox[{"(", 
                    RowBox[{"bm1", "+", "bm2"}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"bm1", "-", "bm2"}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"61", "/", "78"}]}], ")"}], "/", "109"}]}]}], 
                    ")"}], "*", 
                    RowBox[{"u", "^", "3"}], "*", "I"}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"133", "*", "bm2", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "72"}], "/", "19"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"908", "/", "133"}], "*", "nu"}], "+", 
                    RowBox[{"755", "/", "133"}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "4"}]}], "-", 
                    RowBox[{"648", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"67", "/", "54"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "133"}]}]}], ")"}], "*", 
                    RowBox[{"u", "^", "2"}]}], ")"}], "/", "109"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"71", "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "35"}], "/", "71"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"1930", "/", "71"}], "*", "nu"}], "+", 
                    RowBox[{"242", "/", "71"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"274", "/", "71"}], "*", "nu"}], "+", 
                    RowBox[{"1468", "/", "71"}]}], ")"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "218"}]}], "-", 
                    RowBox[{"198", "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"25", "*", "nu"}], ")"}]}], "/", "11"}], "+", 
                    RowBox[{"239", "/", "66"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"29", "/", "66"}]}], ")"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "109"}]}], "-", 
                    RowBox[{"252", "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{"bm1", "+", "bm2"}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"bm1", "-", "bm2"}], ")"}], "/", "109"}]}]}], 
                    ")"}], "*", "u"}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"15", "*", "bm2", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "168"}], "/", "5"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{"32", "*", "nu"}], "+", 
                    RowBox[{"454", "/", "5"}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "4"}]}], "-", 
                    RowBox[{"36", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"17", "/", "30"}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
                    "109"}]}], ")"}], "*", 
                 RowBox[{"Qas", "[", 
                  RowBox[{"1", ",", "u"}], "]"}]}], "-", 
                RowBox[{"976", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"bm1", "+", "bm2"}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"1475", "/", "488"}], "*", "nu"}], "+", 
                    RowBox[{"1139", "/", "976"}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "4"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"bm1", "-", "bm2"}], ")"}], "*", 
                    RowBox[{"u", "^", "3"}], "*", "I"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"237", "*", "bm2", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"154", "/", "79"}], "*", "nu"}], "+", 
                    RowBox[{"631", "/", "158"}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"342", "*", "nu"}], ")"}], "/", "79"}], "+", 
                    RowBox[{"429", "/", "79"}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "2"}], "*", 
                    RowBox[{"u", "^", "2"}]}], ")"}], "/", "244"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "129"}], "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "25"}], "/", "43"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"260", "/", "43"}], "*", "nu"}], "+", 
                    RowBox[{"511", "/", "43"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"568", "/", "43"}], "*", "nu"}], "+", "8"}], 
                    ")"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "976"}]}], "+", 
                    RowBox[{"351", "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"20", "*", "nu"}], ")"}]}], "/", "13"}], "-", 
                    RowBox[{"1", "/", "39"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "+", 
                    RowBox[{"107", "/", "78"}]}], ")"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "244"}]}], "+", 
                    RowBox[{"189", "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{"bm1", "+", "bm2"}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"bm1", "-", "bm2"}], ")"}], "/", "122"}]}]}], 
                    ")"}], "*", "u"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"45", "*", "bm2", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "168"}], "/", "5"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{"32", "*", "nu"}], "+", 
                    RowBox[{"454", "/", "5"}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "4"}]}], "-", 
                    RowBox[{"36", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"17", "/", "30"}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
                    "976"}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"Qat", "[", 
                   RowBox[{
                    RowBox[{"1", "/", "2"}], ",", "u"}], "]"}], "/", 
                  "327"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"pinf", "^", "2"}], "/", "328"}]}]}], ")"}], "*", 
           RowBox[{"u", "/", "1053"}]}]}], ")"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"7", "*", "u", "*", 
       RowBox[{"b", "^", "2"}], "*", 
       RowBox[{"pinf", "^", "5"}]}], ")"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"LN0", "->", 
       RowBox[{"Log", "[", 
        RowBox[{"2", "*", "b0", "*", "u", "*", "pinf", "*", 
         RowBox[{
          RowBox[{"Exp", "[", "EulerGamma", "]"}], "/", "b"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"r0", "/", "b0"}], "]"}], "->", 
       RowBox[{
        RowBox[{"Log", "[", "r0", "]"}], "-", 
        RowBox[{"Log", "[", "b0", "]"}]}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9772863919814415`*^9, 3.9772863919814415`*^9}, {
   3.977286426519289*^9, 3.9772864350619354`*^9}, {3.977290504087469*^9, 
   3.977290506105683*^9}, {3.977290551057982*^9, 3.977290570506368*^9}, {
   3.977290603625307*^9, 3.977290668437836*^9}, 3.977290835031864*^9},
 CellLabel->
  "In[139]:=",ExpressionUUID->"2894776a-2b8f-a14a-845a-edda9ba8a3ff"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"U22G3", "=", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{"Pi", "/", "5"}], "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"U2G3all", ",", "bm1", ",", "2"}], "]"}], "-", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"U2G3all", ",", "bm2", ",", "2"}], "]"}], "-", 
      RowBox[{"I", "*", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"U2G3all", ",", "bm1", ",", "1"}], "]"}], ",", "bm2", ",", 
         "1"}], "]"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.973406438350057*^9, 3.973406453226185*^9}, {
  3.977285913608303*^9, 3.97728603027856*^9}, {3.9772864479486217`*^9, 
  3.97728647591156*^9}, {3.984662551779482*^9, 3.984662568753212*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"c601a98a-578c-7945-bdcc-80476db7e6bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U20G3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"2", "*", 
        RowBox[{"Pi", "/", "15"}]}], "]"}]}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"U2G3all", ",", "bm1", ",", "2"}], "]"}], "+", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"U2G3all", ",", "bm2", ",", "2"}], "]"}]}], ")"}]}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.977286852290571*^9, 3.9772868715542946`*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"2d474179-5fb6-2c4a-8ad3-eb168ce60374"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.977286848416258*^9, 3.977286848708138*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"8257c6ed-cb4b-f848-a940-c12e12bd1eab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U2G3allexpl", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"U2G3all", "/.", "repderspecfun"}], "/.", "repspecfun"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.977289894268095*^9, 3.977289894736944*^9}, {
  3.977290013795908*^9, 3.9772900180160675`*^9}, {3.977290074147167*^9, 
  3.977290080839134*^9}, {3.977290276403185*^9, 3.977290277325203*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"7dc261c6-ab5a-2e47-9c55-51da69763b94"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"N", "[", 
   RowBox[{"U2G3allexpl", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"b", "->", "1"}], ",", 
      RowBox[{"b0", "->", "1"}], ",", 
      RowBox[{"r0", "->", "1"}], ",", 
      RowBox[{"nu", "->", ".2"}], ",", 
      RowBox[{"u", "->", "3"}], ",", 
      RowBox[{"pinf", "->", ".1"}]}], "}"}]}], "]"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.9772901075408897`*^9, 3.977290142265011*^9}, {
   3.9772904493346*^9, 3.977290466915106*^9}, 3.9772906955941563`*^9, {
   3.97729084864666*^9, 3.977290850616734*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"69d8a99a-f40c-0b42-b4e3-5c187ce090f5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"34711.92603498292`", "\[VeryThinSpace]", "-", 
     RowBox[{"118.36196880149205`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["bm1", "2"]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"279.8713027031451`", "\[VeryThinSpace]", "+", 
     RowBox[{"83908.50025245515`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   "bm1", " ", "bm2"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"43883.29835413183`", "\[VeryThinSpace]", "-", 
     RowBox[{"146.91282852449856`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["bm2", "2"]}]}]], "Output",
 CellChangeTimes->{{3.977290117796326*^9, 3.977290148223709*^9}, 
   3.977290342469263*^9, {3.9772904430963097`*^9, 3.977290469333355*^9}, 
   3.977290925104831*^9, 3.977655232741485*^9, 3.977655278140494*^9, 
   3.984655746333*^9, 3.985234030710598*^9},
 CellLabel->
  "Out[145]=",ExpressionUUID->"f3757565-23e7-c241-948b-ecdcf082498b"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.977290101810475*^9, 3.977290104245659*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"57868569-08cd-6e4a-a2ae-33f3fef69cde"]
}, Closed]]
},
WindowSize->{1428, 729.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.0 for Microsoft Windows (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"5032547e-3f0d-b340-ab46-db95396a05a0"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 26035, 870, 266, "Input",ExpressionUUID->"1bb1ab6d-570e-c946-9260-cfdefca0554a"],
Cell[CellGroupData[{
Cell[26618, 894, 423, 8, 105, "Section",ExpressionUUID->"ac7e82f7-e605-fb41-b8ed-4771e2a65ced"],
Cell[27044, 904, 2351, 59, 83, "Input",ExpressionUUID->"d9d69ce7-26e3-9f41-812f-af307392b848"],
Cell[29398, 965, 1978, 59, 65, "Input",ExpressionUUID->"2c1656ae-b6b5-f043-bbc7-1e37a2df7917"],
Cell[31379, 1026, 4806, 145, 177, "Input",ExpressionUUID->"3284e6bf-65e2-d442-bf45-6605d8b4223c"],
Cell[36188, 1173, 177, 3, 28, "Input",ExpressionUUID->"5913d2ab-7797-ab49-b691-585e08102873"],
Cell[36368, 1178, 505, 13, 67, "Input",ExpressionUUID->"88f439b3-4e94-6f46-8780-fcf926416534"],
Cell[36876, 1193, 400, 10, 28, "Input",ExpressionUUID->"cdbba6f1-1f1f-1448-a1e1-163544b450ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37313, 1208, 255, 4, 67, "Section",ExpressionUUID->"1e597b6c-0501-134e-82a3-0b57ad6baa3c"],
Cell[CellGroupData[{
Cell[37593, 1216, 2868, 80, 105, "Input",ExpressionUUID->"d54ce81f-5b93-e148-88af-7ffb203d9628",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[40464, 1298, 711, 17, 48, "Input",ExpressionUUID->"cf566320-9369-fb4e-a993-44ebe66f8ad1",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[41178, 1317, 1451, 30, 55, "Output",ExpressionUUID->"9f683f3a-71d5-5f47-9f8e-d6b5deae3481",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[42666, 1352, 515, 15, 48, "Input",ExpressionUUID->"a15830c0-dc41-1e4c-89bc-25392c1320b7"],
Cell[43184, 1369, 1025, 23, 55, "Output",ExpressionUUID->"e5c0405d-c4f9-3846-9f03-af33f31c6bcf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44246, 1397, 512, 14, 48, "Input",ExpressionUUID->"9122506f-e396-7742-b060-2a54732eff23"],
Cell[44761, 1413, 797, 17, 55, "Output",ExpressionUUID->"f635ae30-bf90-b04b-9b33-fe20868a89de"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45595, 1435, 529, 14, 48, "Input",ExpressionUUID->"575fbdcb-787d-b648-a36f-930708299120"],
Cell[46127, 1451, 979, 22, 55, "Output",ExpressionUUID->"208a70c4-1e69-7f46-84b8-978ff14b7196"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47143, 1478, 527, 14, 48, "Input",ExpressionUUID->"0c6876b1-0d19-af40-919d-8cb9977457e6"],
Cell[47673, 1494, 982, 23, 55, "Output",ExpressionUUID->"36b6a003-267f-ac4b-865d-c0b4136ffd73"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[48704, 1523, 242, 4, 67, "Section",ExpressionUUID->"1cd294c7-033f-f54a-872f-b48986d6ad74"],
Cell[CellGroupData[{
Cell[48971, 1531, 1200, 35, 48, "Input",ExpressionUUID->"b8d9b82d-d66e-bb47-b5bc-df1a20adde58"],
Cell[50174, 1568, 1657, 40, 52, "Output",ExpressionUUID->"46564b9b-5981-7f43-9144-5c2e54833e65"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[51880, 1614, 364, 6, 67, "Section",ExpressionUUID->"d5a6b4c5-1fc5-a446-bc94-46f35af538ff"],
Cell[52247, 1622, 16311, 411, 352, "Input",ExpressionUUID->"71b582b4-14c6-7a47-8578-d169c647b206"],
Cell[68561, 2035, 869, 22, 48, "Input",ExpressionUUID->"e85971ac-0526-8145-bfe9-960836f6cf15"],
Cell[69433, 2059, 601, 17, 28, "Input",ExpressionUUID->"b8125290-b048-1c49-a02d-fca26b624586"]
}, Closed]],
Cell[CellGroupData[{
Cell[70071, 2081, 396, 6, 53, "Section",ExpressionUUID->"a0bee1aa-5422-f74f-896e-b7664506dcca"],
Cell[70470, 2089, 51979, 1223, 904, "Input",ExpressionUUID->"c0808083-232d-6b4e-8272-c8a4e5f9ca8a"],
Cell[122452, 3314, 918, 23, 48, "Input",ExpressionUUID->"fac59b19-140c-d94c-8c55-459cb776e098"],
Cell[123373, 3339, 650, 18, 28, "Input",ExpressionUUID->"daeafac2-3eec-c540-ba7e-f9a1daeb86b5"]
}, Closed]],
Cell[CellGroupData[{
Cell[124060, 3362, 394, 6, 53, "Section",ExpressionUUID->"97a6ea30-c445-f942-9a64-8ca803cdecba"],
Cell[124457, 3370, 120944, 2772, 2008, "Input",ExpressionUUID->"2894776a-2b8f-a14a-845a-edda9ba8a3ff"],
Cell[245404, 6144, 918, 22, 48, "Input",ExpressionUUID->"c601a98a-578c-7945-bdcc-80476db7e6bf"],
Cell[246325, 6168, 632, 18, 28, "Input",ExpressionUUID->"2d474179-5fb6-2c4a-8ad3-eb168ce60374"],
Cell[246960, 6188, 175, 3, 28, "Input",ExpressionUUID->"8257c6ed-cb4b-f848-a940-c12e12bd1eab"],
Cell[247138, 6193, 489, 11, 28, "Input",ExpressionUUID->"7dc261c6-ab5a-2e47-9c55-51da69763b94"],
Cell[CellGroupData[{
Cell[247652, 6208, 660, 17, 28, "Input",ExpressionUUID->"69d8a99a-f40c-0b42-b4e3-5c187ce090f5"],
Cell[248315, 6227, 1082, 25, 32, "Output",ExpressionUUID->"f3757565-23e7-c241-948b-ecdcf082498b"]
}, Open  ]],
Cell[249412, 6255, 175, 3, 28, "Input",ExpressionUUID->"57868569-08cd-6e4a-a2ae-33f3fef69cde"]
}, Closed]]
}
]
*)


